Registration of serial sections: An evaluation method based on distortions of the ground truths

Registration of histological serial sections is a challenging task. Serial sections exhibit distortions and damage from sectioning. Missing information on how the tissue looked before cutting makes a realistic validation of 2D registrations extremely difficult. This work proposes methods for ground-truth-based evaluation of registrations. Firstly, we present a methodology to generate test data for registrations. We distort an innately registered image stack in the manner similar to the cutting distortion of serial sections. Test cases are generated from existing 3D data sets, thus the ground truth is known. Secondly, our test case generation premises evaluation of the registrations with known ground truths. Our methodology for such an evaluation technique distinguishes this work from other approaches. Both under- and over-registration become evident in our evaluations. We also survey existing validation efforts. We present a full-series evaluation across six different registration methods applied to our distorted 3D data sets of animal lungs. Our distorted and ground truth data sets are made publicly available.

==> image/CT/eval/ct_benchmark-input/imshowpair.py <==
import cv2
import numpy as np
import sys

def load(name, thr=100, is_otsu=True, is_blur_otsu=True):
    print("loading", name)
    img = cv2.imread(name, 0)

    if is_otsu:
        print("otsu...")
        # https://docs.opencv.org/master/d7/d4d/tutorial_py_thresholding.html
        # Otsu's thresholding after Gaussian filtering
        if is_blur_otsu:
            blur = cv2.GaussianBlur(img,(5,5),0)
            if len(sys.argv) > 7:
                cv2.imwrite(sys.argv[7], blur)
        else:
            blur = img
        ret3,th = cv2.threshold(blur,0,255,cv2.THRESH_BINARY+cv2.THRESH_OTSU)
    else:
        ret3,th = cv2.threshold(img,thr,255,cv2.THRESH_BINARY)

    return img, th

img1, th1 = load(sys.argv[1])
img2, th2 = load(sys.argv[2])

print("diff...")
diff = ((th1.astype(np.int16) - th2.astype(np.int16))/2+128).astype(np.uint8)
im_color = cv2.applyColorMap(diff, cv2.COLORMAP_JET)
lut = np.zeros((256,1,3), dtype = "uint8")
for i in range(256):
    # print(i)
    lut[i,0,0] = max(min((127-i)*2,255),0) if i < 127 else 0
    lut[i,0,1] = max(min((i-127)*2,255),0) if i > 127 else 0
    lut[i,0,2] = max(min((127-i)*2,255),0) if i < 127 else 0

im_falsecolor_r = cv2.LUT(diff, lut[:,0,0])
im_falsecolor_g = cv2.LUT(diff, lut[:,0,1])
im_falsecolor_b = cv2.LUT(diff, lut[:,0,2])
im_falsecolor = np.dstack((im_falsecolor_r, im_falsecolor_g, im_falsecolor_b))

## new:
print("mult...")
both = cv2.cvtColor(cv2.multiply(th1, th2), cv2.COLOR_GRAY2RGB)
# ^^^ what both have in common, in white; then convert to RGB
# print(im_falsecolor.shape, both.shape)
final = cv2.add(im_falsecolor, both)

print("saving", sys.argv[3])
cv2.imwrite(sys.argv[3], final)

if len(sys.argv) > 4:
    print("saving dumps:", sys.argv[4])
    cv2.imwrite(sys.argv[4], th1)
    print("saving dumps:", sys.argv[5])
    cv2.imwrite(sys.argv[5], th2)
    print("saving diff-only:", sys.argv[6])
    cv2.imwrite(sys.argv[6], im_falsecolor)
    


==> image/CT/eval/ct_benchmark-input/jaccard.py <==
# based on http://docs.opencv.org/master/d7/d8b/tutorial_py_lucas_kanade.html and hacked away
from skimage import io
import sklearn.metrics as m
import numpy as np
import sys

t = int(sys.argv[3])
print("threshold:", t)

name = sys.argv[1]
print("reading %s" % name)
prev_ = io.imread(name)
p = prev_.reshape(-1, 1).flatten() > t

name = sys.argv[2]
print("reading %s" % name)
next_ = io.imread(name)
n = next_.reshape(-1, 1).flatten() > t

score = m.jaccard_score(p, n)
print("Jaccard: ", score)



==> image/CT/eval/ct_benchmark-input/show_flow.py <==
# based on http://docs.opencv.org/master/d7/d8b/tutorial_py_lucas_kanade.html and hacked away
import cv2
import numpy as np
import sys

# https://stackoverflow.com/questions/17459584/opencv-warping-image-based-on-calcopticalflowfarneback
def mapFromFlow(flow):
    #print("hackity hack")
    """
    #slow
    mx = np.zeros(flow.shape, np.float32)
    my = np.zeros(flow.shape, np.float32)
    for i in range(0, flow.shape[0]):
        for j in range(0, flow.shape[1]):
            f = flow[i,j]
            mx[i,j] = i + f[0]
            my[i,j] = j + f[1]
    return np.float32(mx), np.float32(my)
    """
    """
    #bad
    mx = np.array([[flow[i, j] + i for j in xrange(flow.shape[1])] for i in xrange(flow.shape[0])])
    my = np.array([[flow[i, j] + j for j in xrange(flow.shape[1])] for i in xrange(flow.shape[0])])
    ## debug
    #cv2.imwrite("map_x.png", mx[..., 0]);
    #cv2.imwrite("map_y.png", my[..., 0]);
    # print mx.shape, mx.dtype

    # something went wrong, we accidentally transposed the map
    mx = mx[..., 0].T.astype('float32')
    my = my[..., 0].T.astype('float32')

    #debug
    # write_map(mx, my)
    """
    # surplus = np.zeros_like(flow)
    # surplus = np.array([[[i, j] for j in xrange(flow.shape[1])] for i in xrange(flow.shape[0])])
    line = np.float32(np.array(range(flow.shape[0])))
    surplusY = np.repeat(line, flow.shape[1]).reshape(flow.shape[0], flow.shape[1])
    surplusX = surplusY.T
    mx = np.float32(flow[..., 0]) + surplusX
    my = np.float32(flow[..., 1]) + surplusY
   
    # print mx.shape, mx.dtype

    return mx, my

def write_map(mx, my):
    print("writing the map for debug purposes")
    zz = np.zeros_like(mx)
    m = np.dstack([mx, my, zz])
    max = np.max(m)
    m /= max
    cv2.imwrite("map.png", m)


def mapFromFlowCBAD(flow):
    m = np.array([[[flow[i, j] + i, flow[i, j] + j] for j in range(flow.shape[1])] for i in xrange(flow.shape[0])])
    # debug
    cv2.imwrite("map_x.png", m[...,0]);
    cv2.imwrite("map_y.png", m[...,1]);
    m.reshape(flow.shape, dtype=np.complex128)
    return m

def mapFromFlowC(flow):
    mx, my = mapFromFlow(flow)
    m = 1j * my # convert to complex
    m += mx
    m = m.view(dtype=np.complex64)[...,0]
    return m

def mapFromFlowD(flow):
    mx, my = mapFromFlow(flow)
    m = np.dstack([mx, my])
    # debug 
    write_map(mx, my)
    return m



# hack: read in color for color hsv dimensions, then read greyscale
name = sys.argv[1] 
print("reading %s" % name)
prev = cv2.imread(name, 1)

hsv = np.zeros(prev.shape, prev.dtype)
hsv[...,1] = 255

print("reading %s" % name)
prev = cv2.imread(name, 0)

name = sys.argv[2]
print("reading %s" % name)
next_ = cv2.imread(name, 0)


print("calculating flow for ", name)
flow = cv2.calcOpticalFlowFarneback(next_, prev, None, 0.5, 3, 15, 3, 5, 1.2, 0)
# https://stackoverflow.com/questions/17459584/opencv-warping-image-based-on-calcopticalflowfarneback

"""
print("flow done, interpolating...")
num_steps = int(sys.argv[4]) + 1
for step in range(1, num_steps+1):
    distmx, distmy = mapFromFlow((float(step) / float(num_steps)) * flow)
    # distm = mapFromFlowD(flow*step/num_steps)
    newf = np.zeros(prev.shape, prev.dtype)
    print("remapping ", step, " of ", num_steps)
    newf = cv2.remap(prev, distmx, distmy, cv2.INTER_CUBIC)
    # newf = cv2.remap(prev, distm, None, cv2.INTER_CUBIC)
    name = "xx_interpol_hin_%02d_%d.png" % (i, step)
    print("writing interpolated file ", name, "...")
    cv2.imwrite(name, newf)


print("writing orig")
name = "xx_interpol_hin_%02d_%d.png" % (i, 0)
cv2.imwrite(name, prev)
#name = "xx_interpol_hin_%02d_%d.png" % (i, step+1)
#cv2.imwrite(name, next_)
"""

print("beautifying...")
## we gave hsv in right dimensions from color loading
mag, ang = cv2.cartToPolar(flow[...,0], flow[...,1])
# print mag.shape
# print ang.shape
hsv[...,0] = ang * 180 / np.pi / 2
hsv[...,2] = cv2.normalize(mag,None,0,255,cv2.NORM_MINMAX)
bgr = cv2.cvtColor(hsv,cv2.COLOR_HSV2BGR)
    
print("writing flow file ", sys.argv[3])
cv2.imwrite(sys.argv[3], bgr)
# prev = next



==> image/CT/eval/ct_benchmark-input/ssim_index.m <==
function [mssim, ssim_map] = ssim_index(_img1, _img2, _outname, K, window, L)

%========================================================================
%SSIM Index, Version 1.0
%Copyright(c) 2003 Zhou Wang
%All Rights Reserved.
%
%The author is with Howard Hughes Medical Institute, and Laboratory
%for Computational Vision at Center for Neural Science and Courant
%Institute of Mathematical Sciences, New York University.
%
%----------------------------------------------------------------------
%Permission to use, copy, or modify this software and its documentation
%for educational and research purposes only and without fee is hereby
%granted, provided that this copyright notice and the original authors'
%names appear on all copies and supporting documentation. This program
%shall not be used, rewritten, or adapted as the basis of a commercial
%software or hardware product without first obtaining permission of the
%authors. The authors make no representations about the suitability of
%this software for any purpose. It is provided "as is" without express
%or implied warranty.
%----------------------------------------------------------------------
%
%This is an implementation of the algorithm for calculating the
%Structural SIMilarity (SSIM) index between two images. Please refer
%to the following paper:
%
%Z. Wang, A. C. Bovik, H. R. Sheikh, and E. P. Simoncelli, "Image
%quality assessment: From error measurement to structural similarity"
%IEEE Transactios on Image Processing, vol. 13, no. 1, Jan. 2004.
%
%Kindly report any suggestions or corrections to zhouwang@ieee.org
%
%----------------------------------------------------------------------
%
%Input : (1) img1: the first image being compared
%        (2) img2: the second image being compared
%        (3) K: constants in the SSIM index formula (see the above
%            reference). defualt value: K = [0.01 0.03]
%        (4) window: local window for statistics (see the above
%            reference). default widnow is Gaussian given by
%            window = fspecial('gaussian', 11, 1.5);
%        (5) L: dynamic range of the images. default: L = 255
%
%Output: (1) mssim: the mean SSIM index value between 2 images.
%            If one of the images being compared is regarded as 
%            perfect quality, then mssim can be considered as the
%            quality measure of the other image.
%            If img1 = img2, then mssim = 1.
%        (2) ssim_map: the SSIM index map of the test image. The map
%            has a smaller size than the input images. The actual size:
%            size(img1) - size(window) + 1.
%
%Default Usage:
%   Given 2 test images img1 and img2, whose dynamic range is 0-255
%
%   [mssim ssim_map] = ssim_index(img1, img2);
%
%Advanced Usage:
%   User defined parameters. For example
%
%   K = [0.05 0.05];
%   window = ones(8);
%   L = 100;
%   [mssim ssim_map] = ssim_index(img1, img2, K, window, L);
%
%See the results:
%
%   mssim                        %Gives the mssim value
%   imshow(max(0, ssim_map).^4)  %Shows the SSIM index map
%
%========================================================================

disp(_img1)
img1 = imread(_img1);
disp(_img2)
img2 = imread(_img2);

if (nargin < 2 || nargin > 5)
   ssim_index = -Inf;
   ssim_map = -Inf;
   return;
end

if (size(img1) ~= size(img2))
   ssim_index = -Inf;
   ssim_map = -Inf;
   return;
end

[M N] = size(img1);

if (nargin == 3)
   if ((M < 11) || (N < 11))
	   ssim_index = -Inf;
	   ssim_map = -Inf;
      return
   end
   window = fspecial('gaussian', 11, 1.5);	%
   K(1) = 0.01;								      % default settings
   K(2) = 0.03;								      %
   L = 255;                                  %
end

if (nargin == 4)
   if ((M < 11) || (N < 11))
	   ssim_index = -Inf;
	   ssim_map = -Inf;
      return
   end
   window = fspecial('gaussian', 11, 1.5);
   L = 255;
   if (length(K) == 2)
      if (K(1) < 0 || K(2) < 0)
		   ssim_index = -Inf;
   		ssim_map = -Inf;
	   	return;
      end
   else
	   ssim_index = -Inf;
   	ssim_map = -Inf;
	   return;
   end
end

if (nargin == 5)
   [H W] = size(window);
   if ((H*W) < 4 || (H > M) || (W > N))
	   ssim_index = -Inf;
	   ssim_map = -Inf;
      return
   end
   L = 255;
   if (length(K) == 2)
      if (K(1) < 0 || K(2) < 0)
		   ssim_index = -Inf;
   		ssim_map = -Inf;
	   	return;
      end
   else
	   ssim_index = -Inf;
   	ssim_map = -Inf;
	   return;
   end
end

if (nargin == 6)
   [H W] = size(window);
   if ((H*W) < 4 || (H > M) || (W > N))
	   ssim_index = -Inf;
	   ssim_map = -Inf;
      return
   end
   if (length(K) == 2)
      if (K(1) < 0 || K(2) < 0)
		   ssim_index = -Inf;
   		ssim_map = -Inf;
	   	return;
      end
   else
	   ssim_index = -Inf;
   	ssim_map = -Inf;
	   return;
   end
end

C1 = (K(1)*L)^2;
C2 = (K(2)*L)^2;
window = window/sum(sum(window));
img1 = double(img1);
img2 = double(img2);

mu1   = filter2(window, img1, 'valid');
mu2   = filter2(window, img2, 'valid');
mu1_sq = mu1.*mu1;
mu2_sq = mu2.*mu2;
mu1_mu2 = mu1.*mu2;
sigma1_sq = filter2(window, img1.*img1, 'valid') - mu1_sq;
sigma2_sq = filter2(window, img2.*img2, 'valid') - mu2_sq;
sigma12 = filter2(window, img1.*img2, 'valid') - mu1_mu2;

if (C1 > 0 & C2 > 0)
   ssim_map = ((2*mu1_mu2 + C1).*(2*sigma12 + C2))./((mu1_sq + mu2_sq + C1).*(sigma1_sq + sigma2_sq + C2));
else
   numerator1 = 2*mu1_mu2 + C1;
   numerator2 = 2*sigma12 + C2;
	denominator1 = mu1_sq + mu2_sq + C1;
   denominator2 = sigma1_sq + sigma2_sq + C2;
   ssim_map = ones(size(mu1));
   index = (denominator1.*denominator2 > 0);
   ssim_map(index) = (numerator1(index).*numerator2(index))./(denominator1(index).*denominator2(index));
   index = (denominator1 ~= 0) & (denominator2 == 0);
   ssim_map(index) = numerator1(index)./denominator1(index);
end

mssim = mean2(ssim_map);

disp(_outname)
imwrite(ssim_map, _outname);

disp(mssim)

ssim_index = mssim;
return;


==> image/EM/input/do_distort.sh <==
python3 ../../random/remap-blur_white.py norm_0001.png local_0001.png global_0001.png vis_0001.png
python3 ../../random/remap-blur_white.py norm_0002.png local_0002.png global_0002.png vis_0002.png
python3 ../../random/remap-blur_white.py norm_0003.png local_0003.png global_0003.png vis_0003.png
python3 ../../random/remap-blur_white.py norm_0004.png local_0004.png global_0004.png vis_0004.png
python3 ../../random/remap-blur_white.py norm_0005.png local_0005.png global_0005.png vis_0005.png
python3 ../../random/remap-blur_white.py norm_0006.png local_0006.png global_0006.png vis_0006.png
python3 ../../random/remap-blur_white.py norm_0007.png local_0007.png global_0007.png vis_0007.png
python3 ../../random/remap-blur_white.py norm_0008.png local_0008.png global_0008.png vis_0008.png
python3 ../../random/remap-blur_white.py norm_0009.png local_0009.png global_0009.png vis_0009.png
python3 ../../random/remap-blur_white.py norm_0010.png local_0010.png global_0010.png vis_0010.png
python3 ../../random/remap-blur_white.py norm_0011.png local_0011.png global_0011.png vis_0011.png
python3 ../../random/remap-blur_white.py norm_0012.png local_0012.png global_0012.png vis_0012.png
python3 ../../random/remap-blur_white.py norm_0013.png local_0013.png global_0013.png vis_0013.png
python3 ../../random/remap-blur_white.py norm_0014.png local_0014.png global_0014.png vis_0014.png
python3 ../../random/remap-blur_white.py norm_0015.png local_0015.png global_0015.png vis_0015.png
python3 ../../random/remap-blur_white.py norm_0016.png local_0016.png global_0016.png vis_0016.png
python3 ../../random/remap-blur_white.py norm_0017.png local_0017.png global_0017.png vis_0017.png
python3 ../../random/remap-blur_white.py norm_0018.png local_0018.png global_0018.png vis_0018.png
python3 ../../random/remap-blur_white.py norm_0019.png local_0019.png global_0019.png vis_0019.png
python3 ../../random/remap-blur_white.py norm_0020.png local_0020.png global_0020.png vis_0020.png
python3 ../../random/remap-blur_white.py norm_0021.png local_0021.png global_0021.png vis_0021.png
python3 ../../random/remap-blur_white.py norm_0022.png local_0022.png global_0022.png vis_0022.png
python3 ../../random/remap-blur_white.py norm_0023.png local_0023.png global_0023.png vis_0023.png
python3 ../../random/remap-blur_white.py norm_0024.png local_0024.png global_0024.png vis_0024.png
python3 ../../random/remap-blur_white.py norm_0025.png local_0025.png global_0025.png vis_0025.png
python3 ../../random/remap-blur_white.py norm_0026.png local_0026.png global_0026.png vis_0026.png
python3 ../../random/remap-blur_white.py norm_0027.png local_0027.png global_0027.png vis_0027.png
python3 ../../random/remap-blur_white.py norm_0028.png local_0028.png global_0028.png vis_0028.png
python3 ../../random/remap-blur_white.py norm_0029.png local_0029.png global_0029.png vis_0029.png
python3 ../../random/remap-blur_white.py norm_0030.png local_0030.png global_0030.png vis_0030.png
python3 ../../random/remap-blur_white.py norm_0031.png local_0031.png global_0031.png vis_0031.png
python3 ../../random/remap-blur_white.py norm_0032.png local_0032.png global_0032.png vis_0032.png
python3 ../../random/remap-blur_white.py norm_0033.png local_0033.png global_0033.png vis_0033.png
python3 ../../random/remap-blur_white.py norm_0034.png local_0034.png global_0034.png vis_0034.png
python3 ../../random/remap-blur_white.py norm_0035.png local_0035.png global_0035.png vis_0035.png
python3 ../../random/remap-blur_white.py norm_0036.png local_0036.png global_0036.png vis_0036.png
python3 ../../random/remap-blur_white.py norm_0037.png local_0037.png global_0037.png vis_0037.png
python3 ../../random/remap-blur_white.py norm_0038.png local_0038.png global_0038.png vis_0038.png
python3 ../../random/remap-blur_white.py norm_0039.png local_0039.png global_0039.png vis_0039.png
python3 ../../random/remap-blur_white.py norm_0040.png local_0040.png global_0040.png vis_0040.png
python3 ../../random/remap-blur_white.py norm_0041.png local_0041.png global_0041.png vis_0041.png
python3 ../../random/remap-blur_white.py norm_0042.png local_0042.png global_0042.png vis_0042.png
python3 ../../random/remap-blur_white.py norm_0043.png local_0043.png global_0043.png vis_0043.png
python3 ../../random/remap-blur_white.py norm_0044.png local_0044.png global_0044.png vis_0044.png
python3 ../../random/remap-blur_white.py norm_0045.png local_0045.png global_0045.png vis_0045.png
python3 ../../random/remap-blur_white.py norm_0046.png local_0046.png global_0046.png vis_0046.png
python3 ../../random/remap-blur_white.py norm_0047.png local_0047.png global_0047.png vis_0047.png
python3 ../../random/remap-blur_white.py norm_0048.png local_0048.png global_0048.png vis_0048.png
python3 ../../random/remap-blur_white.py norm_0049.png local_0049.png global_0049.png vis_0049.png
python3 ../../random/remap-blur_white.py norm_0050.png local_0050.png global_0050.png vis_0050.png
python3 ../../random/remap-blur_white.py norm_0051.png local_0051.png global_0051.png vis_0051.png
python3 ../../random/remap-blur_white.py norm_0052.png local_0052.png global_0052.png vis_0052.png
python3 ../../random/remap-blur_white.py norm_0053.png local_0053.png global_0053.png vis_0053.png
python3 ../../random/remap-blur_white.py norm_0054.png local_0054.png global_0054.png vis_0054.png
python3 ../../random/remap-blur_white.py norm_0055.png local_0055.png global_0055.png vis_0055.png
python3 ../../random/remap-blur_white.py norm_0056.png local_0056.png global_0056.png vis_0056.png
python3 ../../random/remap-blur_white.py norm_0057.png local_0057.png global_0057.png vis_0057.png
python3 ../../random/remap-blur_white.py norm_0058.png local_0058.png global_0058.png vis_0058.png
python3 ../../random/remap-blur_white.py norm_0059.png local_0059.png global_0059.png vis_0059.png
python3 ../../random/remap-blur_white.py norm_0060.png local_0060.png global_0060.png vis_0060.png
python3 ../../random/remap-blur_white.py norm_0061.png local_0061.png global_0061.png vis_0061.png
python3 ../../random/remap-blur_white.py norm_0062.png local_0062.png global_0062.png vis_0062.png
python3 ../../random/remap-blur_white.py norm_0063.png local_0063.png global_0063.png vis_0063.png
python3 ../../random/remap-blur_white.py norm_0064.png local_0064.png global_0064.png vis_0064.png
python3 ../../random/remap-blur_white.py norm_0065.png local_0065.png global_0065.png vis_0065.png
python3 ../../random/remap-blur_white.py norm_0066.png local_0066.png global_0066.png vis_0066.png
python3 ../../random/remap-blur_white.py norm_0067.png local_0067.png global_0067.png vis_0067.png
python3 ../../random/remap-blur_white.py norm_0068.png local_0068.png global_0068.png vis_0068.png
python3 ../../random/remap-blur_white.py norm_0069.png local_0069.png global_0069.png vis_0069.png
python3 ../../random/remap-blur_white.py norm_0070.png local_0070.png global_0070.png vis_0070.png
python3 ../../random/remap-blur_white.py norm_0071.png local_0071.png global_0071.png vis_0071.png
python3 ../../random/remap-blur_white.py norm_0072.png local_0072.png global_0072.png vis_0072.png
python3 ../../random/remap-blur_white.py norm_0073.png local_0073.png global_0073.png vis_0073.png
python3 ../../random/remap-blur_white.py norm_0074.png local_0074.png global_0074.png vis_0074.png
python3 ../../random/remap-blur_white.py norm_0075.png local_0075.png global_0075.png vis_0075.png
python3 ../../random/remap-blur_white.py norm_0076.png local_0076.png global_0076.png vis_0076.png
python3 ../../random/remap-blur_white.py norm_0077.png local_0077.png global_0077.png vis_0077.png
python3 ../../random/remap-blur_white.py norm_0078.png local_0078.png global_0078.png vis_0078.png
python3 ../../random/remap-blur_white.py norm_0079.png local_0079.png global_0079.png vis_0079.png
python3 ../../random/remap-blur_white.py norm_0080.png local_0080.png global_0080.png vis_0080.png
python3 ../../random/remap-blur_white.py norm_0081.png local_0081.png global_0081.png vis_0081.png
python3 ../../random/remap-blur_white.py norm_0082.png local_0082.png global_0082.png vis_0082.png
python3 ../../random/remap-blur_white.py norm_0083.png local_0083.png global_0083.png vis_0083.png
python3 ../../random/remap-blur_white.py norm_0084.png local_0084.png global_0084.png vis_0084.png
python3 ../../random/remap-blur_white.py norm_0085.png local_0085.png global_0085.png vis_0085.png
python3 ../../random/remap-blur_white.py norm_0086.png local_0086.png global_0086.png vis_0086.png
python3 ../../random/remap-blur_white.py norm_0087.png local_0087.png global_0087.png vis_0087.png
python3 ../../random/remap-blur_white.py norm_0088.png local_0088.png global_0088.png vis_0088.png
python3 ../../random/remap-blur_white.py norm_0089.png local_0089.png global_0089.png vis_0089.png
python3 ../../random/remap-blur_white.py norm_0090.png local_0090.png global_0090.png vis_0090.png
python3 ../../random/remap-blur_white.py norm_0091.png local_0091.png global_0091.png vis_0091.png
python3 ../../random/remap-blur_white.py norm_0092.png local_0092.png global_0092.png vis_0092.png
python3 ../../random/remap-blur_white.py norm_0093.png local_0093.png global_0093.png vis_0093.png
python3 ../../random/remap-blur_white.py norm_0094.png local_0094.png global_0094.png vis_0094.png
python3 ../../random/remap-blur_white.py norm_0095.png local_0095.png global_0095.png vis_0095.png
python3 ../../random/remap-blur_white.py norm_0096.png local_0096.png global_0096.png vis_0096.png
python3 ../../random/remap-blur_white.py norm_0097.png local_0097.png global_0097.png vis_0097.png
python3 ../../random/remap-blur_white.py norm_0098.png local_0098.png global_0098.png vis_0098.png
python3 ../../random/remap-blur_white.py norm_0099.png local_0099.png global_0099.png vis_0099.png
python3 ../../random/remap-blur_white.py norm_0100.png local_0100.png global_0100.png vis_0100.png
python3 ../../random/remap-blur_white.py norm_0101.png local_0101.png global_0101.png vis_0101.png
python3 ../../random/remap-blur_white.py norm_0102.png local_0102.png global_0102.png vis_0102.png
python3 ../../random/remap-blur_white.py norm_0103.png local_0103.png global_0103.png vis_0103.png
python3 ../../random/remap-blur_white.py norm_0104.png local_0104.png global_0104.png vis_0104.png
python3 ../../random/remap-blur_white.py norm_0105.png local_0105.png global_0105.png vis_0105.png
python3 ../../random/remap-blur_white.py norm_0106.png local_0106.png global_0106.png vis_0106.png
python3 ../../random/remap-blur_white.py norm_0107.png local_0107.png global_0107.png vis_0107.png
python3 ../../random/remap-blur_white.py norm_0108.png local_0108.png global_0108.png vis_0108.png
python3 ../../random/remap-blur_white.py norm_0109.png local_0109.png global_0109.png vis_0109.png
python3 ../../random/remap-blur_white.py norm_0110.png local_0110.png global_0110.png vis_0110.png
python3 ../../random/remap-blur_white.py norm_0111.png local_0111.png global_0111.png vis_0111.png
python3 ../../random/remap-blur_white.py norm_0112.png local_0112.png global_0112.png vis_0112.png
python3 ../../random/remap-blur_white.py norm_0113.png local_0113.png global_0113.png vis_0113.png
python3 ../../random/remap-blur_white.py norm_0114.png local_0114.png global_0114.png vis_0114.png
python3 ../../random/remap-blur_white.py norm_0115.png local_0115.png global_0115.png vis_0115.png
python3 ../../random/remap-blur_white.py norm_0116.png local_0116.png global_0116.png vis_0116.png
python3 ../../random/remap-blur_white.py norm_0117.png local_0117.png global_0117.png vis_0117.png
python3 ../../random/remap-blur_white.py norm_0118.png local_0118.png global_0118.png vis_0118.png
python3 ../../random/remap-blur_white.py norm_0119.png local_0119.png global_0119.png vis_0119.png
python3 ../../random/remap-blur_white.py norm_0120.png local_0120.png global_0120.png vis_0120.png
python3 ../../random/remap-blur_white.py norm_0121.png local_0121.png global_0121.png vis_0121.png
python3 ../../random/remap-blur_white.py norm_0122.png local_0122.png global_0122.png vis_0122.png
python3 ../../random/remap-blur_white.py norm_0123.png local_0123.png global_0123.png vis_0123.png
python3 ../../random/remap-blur_white.py norm_0124.png local_0124.png global_0124.png vis_0124.png
python3 ../../random/remap-blur_white.py norm_0125.png local_0125.png global_0125.png vis_0125.png
python3 ../../random/remap-blur_white.py norm_0126.png local_0126.png global_0126.png vis_0126.png
python3 ../../random/remap-blur_white.py norm_0127.png local_0127.png global_0127.png vis_0127.png
python3 ../../random/remap-blur_white.py norm_0128.png local_0128.png global_0128.png vis_0128.png
python3 ../../random/remap-blur_white.py norm_0129.png local_0129.png global_0129.png vis_0129.png
python3 ../../random/remap-blur_white.py norm_0130.png local_0130.png global_0130.png vis_0130.png
python3 ../../random/remap-blur_white.py norm_0131.png local_0131.png global_0131.png vis_0131.png
python3 ../../random/remap-blur_white.py norm_0132.png local_0132.png global_0132.png vis_0132.png
python3 ../../random/remap-blur_white.py norm_0133.png local_0133.png global_0133.png vis_0133.png
python3 ../../random/remap-blur_white.py norm_0134.png local_0134.png global_0134.png vis_0134.png
python3 ../../random/remap-blur_white.py norm_0135.png local_0135.png global_0135.png vis_0135.png
python3 ../../random/remap-blur_white.py norm_0136.png local_0136.png global_0136.png vis_0136.png
python3 ../../random/remap-blur_white.py norm_0137.png local_0137.png global_0137.png vis_0137.png
python3 ../../random/remap-blur_white.py norm_0138.png local_0138.png global_0138.png vis_0138.png
python3 ../../random/remap-blur_white.py norm_0139.png local_0139.png global_0139.png vis_0139.png
python3 ../../random/remap-blur_white.py norm_0140.png local_0140.png global_0140.png vis_0140.png
python3 ../../random/remap-blur_white.py norm_0141.png local_0141.png global_0141.png vis_0141.png
python3 ../../random/remap-blur_white.py norm_0142.png local_0142.png global_0142.png vis_0142.png
python3 ../../random/remap-blur_white.py norm_0143.png local_0143.png global_0143.png vis_0143.png
python3 ../../random/remap-blur_white.py norm_0144.png local_0144.png global_0144.png vis_0144.png
python3 ../../random/remap-blur_white.py norm_0145.png local_0145.png global_0145.png vis_0145.png
python3 ../../random/remap-blur_white.py norm_0146.png local_0146.png global_0146.png vis_0146.png
python3 ../../random/remap-blur_white.py norm_0147.png local_0147.png global_0147.png vis_0147.png
python3 ../../random/remap-blur_white.py norm_0148.png local_0148.png global_0148.png vis_0148.png
python3 ../../random/remap-blur_white.py norm_0149.png local_0149.png global_0149.png vis_0149.png
python3 ../../random/remap-blur_white.py norm_0150.png local_0150.png global_0150.png vis_0150.png
python3 ../../random/remap-blur_white.py norm_0151.png local_0151.png global_0151.png vis_0151.png
python3 ../../random/remap-blur_white.py norm_0152.png local_0152.png global_0152.png vis_0152.png
python3 ../../random/remap-blur_white.py norm_0153.png local_0153.png global_0153.png vis_0153.png
python3 ../../random/remap-blur_white.py norm_0154.png local_0154.png global_0154.png vis_0154.png
python3 ../../random/remap-blur_white.py norm_0155.png local_0155.png global_0155.png vis_0155.png
python3 ../../random/remap-blur_white.py norm_0156.png local_0156.png global_0156.png vis_0156.png
python3 ../../random/remap-blur_white.py norm_0157.png local_0157.png global_0157.png vis_0157.png
python3 ../../random/remap-blur_white.py norm_0158.png local_0158.png global_0158.png vis_0158.png
python3 ../../random/remap-blur_white.py norm_0159.png local_0159.png global_0159.png vis_0159.png
python3 ../../random/remap-blur_white.py norm_0160.png local_0160.png global_0160.png vis_0160.png
python3 ../../random/remap-blur_white.py norm_0161.png local_0161.png global_0161.png vis_0161.png
python3 ../../random/remap-blur_white.py norm_0162.png local_0162.png global_0162.png vis_0162.png
python3 ../../random/remap-blur_white.py norm_0163.png local_0163.png global_0163.png vis_0163.png
python3 ../../random/remap-blur_white.py norm_0164.png local_0164.png global_0164.png vis_0164.png
python3 ../../random/remap-blur_white.py norm_0165.png local_0165.png global_0165.png vis_0165.png
python3 ../../random/remap-blur_white.py norm_0166.png local_0166.png global_0166.png vis_0166.png
python3 ../../random/remap-blur_white.py norm_0167.png local_0167.png global_0167.png vis_0167.png
python3 ../../random/remap-blur_white.py norm_0168.png local_0168.png global_0168.png vis_0168.png
python3 ../../random/remap-blur_white.py norm_0169.png local_0169.png global_0169.png vis_0169.png
python3 ../../random/remap-blur_white.py norm_0170.png local_0170.png global_0170.png vis_0170.png
python3 ../../random/remap-blur_white.py norm_0171.png local_0171.png global_0171.png vis_0171.png
python3 ../../random/remap-blur_white.py norm_0172.png local_0172.png global_0172.png vis_0172.png
python3 ../../random/remap-blur_white.py norm_0173.png local_0173.png global_0173.png vis_0173.png
python3 ../../random/remap-blur_white.py norm_0174.png local_0174.png global_0174.png vis_0174.png
python3 ../../random/remap-blur_white.py norm_0175.png local_0175.png global_0175.png vis_0175.png
python3 ../../random/remap-blur_white.py norm_0176.png local_0176.png global_0176.png vis_0176.png
python3 ../../random/remap-blur_white.py norm_0177.png local_0177.png global_0177.png vis_0177.png
python3 ../../random/remap-blur_white.py norm_0178.png local_0178.png global_0178.png vis_0178.png
python3 ../../random/remap-blur_white.py norm_0179.png local_0179.png global_0179.png vis_0179.png
python3 ../../random/remap-blur_white.py norm_0180.png local_0180.png global_0180.png vis_0180.png
python3 ../../random/remap-blur_white.py norm_0181.png local_0181.png global_0181.png vis_0181.png
python3 ../../random/remap-blur_white.py norm_0182.png local_0182.png global_0182.png vis_0182.png
python3 ../../random/remap-blur_white.py norm_0183.png local_0183.png global_0183.png vis_0183.png
python3 ../../random/remap-blur_white.py norm_0184.png local_0184.png global_0184.png vis_0184.png
python3 ../../random/remap-blur_white.py norm_0185.png local_0185.png global_0185.png vis_0185.png
python3 ../../random/remap-blur_white.py norm_0186.png local_0186.png global_0186.png vis_0186.png
python3 ../../random/remap-blur_white.py norm_0187.png local_0187.png global_0187.png vis_0187.png
python3 ../../random/remap-blur_white.py norm_0188.png local_0188.png global_0188.png vis_0188.png
python3 ../../random/remap-blur_white.py norm_0189.png local_0189.png global_0189.png vis_0189.png
python3 ../../random/remap-blur_white.py norm_0190.png local_0190.png global_0190.png vis_0190.png
python3 ../../random/remap-blur_white.py norm_0191.png local_0191.png global_0191.png vis_0191.png
python3 ../../random/remap-blur_white.py norm_0192.png local_0192.png global_0192.png vis_0192.png
python3 ../../random/remap-blur_white.py norm_0193.png local_0193.png global_0193.png vis_0193.png
python3 ../../random/remap-blur_white.py norm_0194.png local_0194.png global_0194.png vis_0194.png
python3 ../../random/remap-blur_white.py norm_0195.png local_0195.png global_0195.png vis_0195.png
python3 ../../random/remap-blur_white.py norm_0196.png local_0196.png global_0196.png vis_0196.png
python3 ../../random/remap-blur_white.py norm_0197.png local_0197.png global_0197.png vis_0197.png
python3 ../../random/remap-blur_white.py norm_0198.png local_0198.png global_0198.png vis_0198.png
python3 ../../random/remap-blur_white.py norm_0199.png local_0199.png global_0199.png vis_0199.png
python3 ../../random/remap-blur_white.py norm_0200.png local_0200.png global_0200.png vis_0200.png
python3 ../../random/remap-blur_white.py norm_0201.png local_0201.png global_0201.png vis_0201.png
python3 ../../random/remap-blur_white.py norm_0202.png local_0202.png global_0202.png vis_0202.png
python3 ../../random/remap-blur_white.py norm_0203.png local_0203.png global_0203.png vis_0203.png
python3 ../../random/remap-blur_white.py norm_0204.png local_0204.png global_0204.png vis_0204.png
python3 ../../random/remap-blur_white.py norm_0205.png local_0205.png global_0205.png vis_0205.png
python3 ../../random/remap-blur_white.py norm_0206.png local_0206.png global_0206.png vis_0206.png
python3 ../../random/remap-blur_white.py norm_0207.png local_0207.png global_0207.png vis_0207.png
python3 ../../random/remap-blur_white.py norm_0208.png local_0208.png global_0208.png vis_0208.png
python3 ../../random/remap-blur_white.py norm_0209.png local_0209.png global_0209.png vis_0209.png
python3 ../../random/remap-blur_white.py norm_0210.png local_0210.png global_0210.png vis_0210.png
python3 ../../random/remap-blur_white.py norm_0211.png local_0211.png global_0211.png vis_0211.png
python3 ../../random/remap-blur_white.py norm_0212.png local_0212.png global_0212.png vis_0212.png
python3 ../../random/remap-blur_white.py norm_0213.png local_0213.png global_0213.png vis_0213.png
python3 ../../random/remap-blur_white.py norm_0214.png local_0214.png global_0214.png vis_0214.png
python3 ../../random/remap-blur_white.py norm_0215.png local_0215.png global_0215.png vis_0215.png
python3 ../../random/remap-blur_white.py norm_0216.png local_0216.png global_0216.png vis_0216.png
python3 ../../random/remap-blur_white.py norm_0217.png local_0217.png global_0217.png vis_0217.png
python3 ../../random/remap-blur_white.py norm_0218.png local_0218.png global_0218.png vis_0218.png
python3 ../../random/remap-blur_white.py norm_0219.png local_0219.png global_0219.png vis_0219.png
python3 ../../random/remap-blur_white.py norm_0220.png local_0220.png global_0220.png vis_0220.png
python3 ../../random/remap-blur_white.py norm_0221.png local_0221.png global_0221.png vis_0221.png
python3 ../../random/remap-blur_white.py norm_0222.png local_0222.png global_0222.png vis_0222.png
python3 ../../random/remap-blur_white.py norm_0223.png local_0223.png global_0223.png vis_0223.png
python3 ../../random/remap-blur_white.py norm_0224.png local_0224.png global_0224.png vis_0224.png
python3 ../../random/remap-blur_white.py norm_0225.png local_0225.png global_0225.png vis_0225.png
python3 ../../random/remap-blur_white.py norm_0226.png local_0226.png global_0226.png vis_0226.png
python3 ../../random/remap-blur_white.py norm_0227.png local_0227.png global_0227.png vis_0227.png
python3 ../../random/remap-blur_white.py norm_0228.png local_0228.png global_0228.png vis_0228.png
python3 ../../random/remap-blur_white.py norm_0229.png local_0229.png global_0229.png vis_0229.png
python3 ../../random/remap-blur_white.py norm_0230.png local_0230.png global_0230.png vis_0230.png
python3 ../../random/remap-blur_white.py norm_0231.png local_0231.png global_0231.png vis_0231.png
python3 ../../random/remap-blur_white.py norm_0232.png local_0232.png global_0232.png vis_0232.png
python3 ../../random/remap-blur_white.py norm_0233.png local_0233.png global_0233.png vis_0233.png
python3 ../../random/remap-blur_white.py norm_0234.png local_0234.png global_0234.png vis_0234.png
python3 ../../random/remap-blur_white.py norm_0235.png local_0235.png global_0235.png vis_0235.png
python3 ../../random/remap-blur_white.py norm_0236.png local_0236.png global_0236.png vis_0236.png
python3 ../../random/remap-blur_white.py norm_0237.png local_0237.png global_0237.png vis_0237.png
python3 ../../random/remap-blur_white.py norm_0238.png local_0238.png global_0238.png vis_0238.png
python3 ../../random/remap-blur_white.py norm_0239.png local_0239.png global_0239.png vis_0239.png
python3 ../../random/remap-blur_white.py norm_0240.png local_0240.png global_0240.png vis_0240.png
python3 ../../random/remap-blur_white.py norm_0241.png local_0241.png global_0241.png vis_0241.png
python3 ../../random/remap-blur_white.py norm_0242.png local_0242.png global_0242.png vis_0242.png
python3 ../../random/remap-blur_white.py norm_0243.png local_0243.png global_0243.png vis_0243.png
python3 ../../random/remap-blur_white.py norm_0244.png local_0244.png global_0244.png vis_0244.png
python3 ../../random/remap-blur_white.py norm_0245.png local_0245.png global_0245.png vis_0245.png
python3 ../../random/remap-blur_white.py norm_0246.png local_0246.png global_0246.png vis_0246.png
python3 ../../random/remap-blur_white.py norm_0247.png local_0247.png global_0247.png vis_0247.png
python3 ../../random/remap-blur_white.py norm_0248.png local_0248.png global_0248.png vis_0248.png
python3 ../../random/remap-blur_white.py norm_0249.png local_0249.png global_0249.png vis_0249.png
python3 ../../random/remap-blur_white.py norm_0250.png local_0250.png global_0250.png vis_0250.png
python3 ../../random/remap-blur_white.py norm_0251.png local_0251.png global_0251.png vis_0251.png
python3 ../../random/remap-blur_white.py norm_0252.png local_0252.png global_0252.png vis_0252.png
python3 ../../random/remap-blur_white.py norm_0253.png local_0253.png global_0253.png vis_0253.png
python3 ../../random/remap-blur_white.py norm_0254.png local_0254.png global_0254.png vis_0254.png
python3 ../../random/remap-blur_white.py norm_0255.png local_0255.png global_0255.png vis_0255.png
python3 ../../random/remap-blur_white.py norm_0256.png local_0256.png global_0256.png vis_0256.png
python3 ../../random/remap-blur_white.py norm_0257.png local_0257.png global_0257.png vis_0257.png
python3 ../../random/remap-blur_white.py norm_0258.png local_0258.png global_0258.png vis_0258.png
python3 ../../random/remap-blur_white.py norm_0259.png local_0259.png global_0259.png vis_0259.png
python3 ../../random/remap-blur_white.py norm_0260.png local_0260.png global_0260.png vis_0260.png
python3 ../../random/remap-blur_white.py norm_0261.png local_0261.png global_0261.png vis_0261.png
python3 ../../random/remap-blur_white.py norm_0262.png local_0262.png global_0262.png vis_0262.png
python3 ../../random/remap-blur_white.py norm_0263.png local_0263.png global_0263.png vis_0263.png
python3 ../../random/remap-blur_white.py norm_0264.png local_0264.png global_0264.png vis_0264.png
python3 ../../random/remap-blur_white.py norm_0265.png local_0265.png global_0265.png vis_0265.png
python3 ../../random/remap-blur_white.py norm_0266.png local_0266.png global_0266.png vis_0266.png
python3 ../../random/remap-blur_white.py norm_0267.png local_0267.png global_0267.png vis_0267.png
python3 ../../random/remap-blur_white.py norm_0268.png local_0268.png global_0268.png vis_0268.png
python3 ../../random/remap-blur_white.py norm_0269.png local_0269.png global_0269.png vis_0269.png
python3 ../../random/remap-blur_white.py norm_0270.png local_0270.png global_0270.png vis_0270.png
python3 ../../random/remap-blur_white.py norm_0271.png local_0271.png global_0271.png vis_0271.png
python3 ../../random/remap-blur_white.py norm_0272.png local_0272.png global_0272.png vis_0272.png
python3 ../../random/remap-blur_white.py norm_0273.png local_0273.png global_0273.png vis_0273.png
python3 ../../random/remap-blur_white.py norm_0274.png local_0274.png global_0274.png vis_0274.png
python3 ../../random/remap-blur_white.py norm_0275.png local_0275.png global_0275.png vis_0275.png
python3 ../../random/remap-blur_white.py norm_0276.png local_0276.png global_0276.png vis_0276.png
python3 ../../random/remap-blur_white.py norm_0277.png local_0277.png global_0277.png vis_0277.png
python3 ../../random/remap-blur_white.py norm_0278.png local_0278.png global_0278.png vis_0278.png
python3 ../../random/remap-blur_white.py norm_0279.png local_0279.png global_0279.png vis_0279.png
python3 ../../random/remap-blur_white.py norm_0280.png local_0280.png global_0280.png vis_0280.png
python3 ../../random/remap-blur_white.py norm_0281.png local_0281.png global_0281.png vis_0281.png
python3 ../../random/remap-blur_white.py norm_0282.png local_0282.png global_0282.png vis_0282.png
python3 ../../random/remap-blur_white.py norm_0283.png local_0283.png global_0283.png vis_0283.png
python3 ../../random/remap-blur_white.py norm_0284.png local_0284.png global_0284.png vis_0284.png
python3 ../../random/remap-blur_white.py norm_0285.png local_0285.png global_0285.png vis_0285.png
python3 ../../random/remap-blur_white.py norm_0286.png local_0286.png global_0286.png vis_0286.png
python3 ../../random/remap-blur_white.py norm_0287.png local_0287.png global_0287.png vis_0287.png
python3 ../../random/remap-blur_white.py norm_0288.png local_0288.png global_0288.png vis_0288.png
python3 ../../random/remap-blur_white.py norm_0289.png local_0289.png global_0289.png vis_0289.png
python3 ../../random/remap-blur_white.py norm_0290.png local_0290.png global_0290.png vis_0290.png
python3 ../../random/remap-blur_white.py norm_0291.png local_0291.png global_0291.png vis_0291.png
python3 ../../random/remap-blur_white.py norm_0292.png local_0292.png global_0292.png vis_0292.png
python3 ../../random/remap-blur_white.py norm_0293.png local_0293.png global_0293.png vis_0293.png
python3 ../../random/remap-blur_white.py norm_0294.png local_0294.png global_0294.png vis_0294.png
python3 ../../random/remap-blur_white.py norm_0295.png local_0295.png global_0295.png vis_0295.png
python3 ../../random/remap-blur_white.py norm_0296.png local_0296.png global_0296.png vis_0296.png
python3 ../../random/remap-blur_white.py norm_0297.png local_0297.png global_0297.png vis_0297.png
python3 ../../random/remap-blur_white.py norm_0298.png local_0298.png global_0298.png vis_0298.png
python3 ../../random/remap-blur_white.py norm_0299.png local_0299.png global_0299.png vis_0299.png
python3 ../../random/remap-blur_white.py norm_0300.png local_0300.png global_0300.png vis_0300.png
python3 ../../random/remap-blur_white.py norm_0301.png local_0301.png global_0301.png vis_0301.png
python3 ../../random/remap-blur_white.py norm_0302.png local_0302.png global_0302.png vis_0302.png
python3 ../../random/remap-blur_white.py norm_0303.png local_0303.png global_0303.png vis_0303.png
python3 ../../random/remap-blur_white.py norm_0304.png local_0304.png global_0304.png vis_0304.png
python3 ../../random/remap-blur_white.py norm_0305.png local_0305.png global_0305.png vis_0305.png
python3 ../../random/remap-blur_white.py norm_0306.png local_0306.png global_0306.png vis_0306.png
python3 ../../random/remap-blur_white.py norm_0307.png local_0307.png global_0307.png vis_0307.png
python3 ../../random/remap-blur_white.py norm_0308.png local_0308.png global_0308.png vis_0308.png
python3 ../../random/remap-blur_white.py norm_0309.png local_0309.png global_0309.png vis_0309.png
python3 ../../random/remap-blur_white.py norm_0310.png local_0310.png global_0310.png vis_0310.png
python3 ../../random/remap-blur_white.py norm_0311.png local_0311.png global_0311.png vis_0311.png
python3 ../../random/remap-blur_white.py norm_0312.png local_0312.png global_0312.png vis_0312.png
python3 ../../random/remap-blur_white.py norm_0313.png local_0313.png global_0313.png vis_0313.png
python3 ../../random/remap-blur_white.py norm_0314.png local_0314.png global_0314.png vis_0314.png
python3 ../../random/remap-blur_white.py norm_0315.png local_0315.png global_0315.png vis_0315.png
python3 ../../random/remap-blur_white.py norm_0316.png local_0316.png global_0316.png vis_0316.png
python3 ../../random/remap-blur_white.py norm_0317.png local_0317.png global_0317.png vis_0317.png
python3 ../../random/remap-blur_white.py norm_0318.png local_0318.png global_0318.png vis_0318.png
python3 ../../random/remap-blur_white.py norm_0319.png local_0319.png global_0319.png vis_0319.png
python3 ../../random/remap-blur_white.py norm_0320.png local_0320.png global_0320.png vis_0320.png
python3 ../../random/remap-blur_white.py norm_0321.png local_0321.png global_0321.png vis_0321.png
python3 ../../random/remap-blur_white.py norm_0322.png local_0322.png global_0322.png vis_0322.png
python3 ../../random/remap-blur_white.py norm_0323.png local_0323.png global_0323.png vis_0323.png
python3 ../../random/remap-blur_white.py norm_0324.png local_0324.png global_0324.png vis_0324.png
python3 ../../random/remap-blur_white.py norm_0325.png local_0325.png global_0325.png vis_0325.png
python3 ../../random/remap-blur_white.py norm_0326.png local_0326.png global_0326.png vis_0326.png
python3 ../../random/remap-blur_white.py norm_0327.png local_0327.png global_0327.png vis_0327.png
python3 ../../random/remap-blur_white.py norm_0328.png local_0328.png global_0328.png vis_0328.png
python3 ../../random/remap-blur_white.py norm_0329.png local_0329.png global_0329.png vis_0329.png
python3 ../../random/remap-blur_white.py norm_0330.png local_0330.png global_0330.png vis_0330.png
python3 ../../random/remap-blur_white.py norm_0331.png local_0331.png global_0331.png vis_0331.png
python3 ../../random/remap-blur_white.py norm_0332.png local_0332.png global_0332.png vis_0332.png
python3 ../../random/remap-blur_white.py norm_0333.png local_0333.png global_0333.png vis_0333.png
python3 ../../random/remap-blur_white.py norm_0334.png local_0334.png global_0334.png vis_0334.png
python3 ../../random/remap-blur_white.py norm_0335.png local_0335.png global_0335.png vis_0335.png
python3 ../../random/remap-blur_white.py norm_0336.png local_0336.png global_0336.png vis_0336.png
python3 ../../random/remap-blur_white.py norm_0337.png local_0337.png global_0337.png vis_0337.png
python3 ../../random/remap-blur_white.py norm_0338.png local_0338.png global_0338.png vis_0338.png
python3 ../../random/remap-blur_white.py norm_0339.png local_0339.png global_0339.png vis_0339.png
python3 ../../random/remap-blur_white.py norm_0340.png local_0340.png global_0340.png vis_0340.png
python3 ../../random/remap-blur_white.py norm_0341.png local_0341.png global_0341.png vis_0341.png
python3 ../../random/remap-blur_white.py norm_0342.png local_0342.png global_0342.png vis_0342.png
python3 ../../random/remap-blur_white.py norm_0343.png local_0343.png global_0343.png vis_0343.png
python3 ../../random/remap-blur_white.py norm_0344.png local_0344.png global_0344.png vis_0344.png
python3 ../../random/remap-blur_white.py norm_0345.png local_0345.png global_0345.png vis_0345.png
python3 ../../random/remap-blur_white.py norm_0346.png local_0346.png global_0346.png vis_0346.png
python3 ../../random/remap-blur_white.py norm_0347.png local_0347.png global_0347.png vis_0347.png
python3 ../../random/remap-blur_white.py norm_0348.png local_0348.png global_0348.png vis_0348.png
python3 ../../random/remap-blur_white.py norm_0349.png local_0349.png global_0349.png vis_0349.png
python3 ../../random/remap-blur_white.py norm_0350.png local_0350.png global_0350.png vis_0350.png
python3 ../../random/remap-blur_white.py norm_0351.png local_0351.png global_0351.png vis_0351.png
python3 ../../random/remap-blur_white.py norm_0352.png local_0352.png global_0352.png vis_0352.png
python3 ../../random/remap-blur_white.py norm_0353.png local_0353.png global_0353.png vis_0353.png
python3 ../../random/remap-blur_white.py norm_0354.png local_0354.png global_0354.png vis_0354.png
python3 ../../random/remap-blur_white.py norm_0355.png local_0355.png global_0355.png vis_0355.png
python3 ../../random/remap-blur_white.py norm_0356.png local_0356.png global_0356.png vis_0356.png
python3 ../../random/remap-blur_white.py norm_0357.png local_0357.png global_0357.png vis_0357.png
python3 ../../random/remap-blur_white.py norm_0358.png local_0358.png global_0358.png vis_0358.png
python3 ../../random/remap-blur_white.py norm_0359.png local_0359.png global_0359.png vis_0359.png
python3 ../../random/remap-blur_white.py norm_0360.png local_0360.png global_0360.png vis_0360.png
python3 ../../random/remap-blur_white.py norm_0361.png local_0361.png global_0361.png vis_0361.png
python3 ../../random/remap-blur_white.py norm_0362.png local_0362.png global_0362.png vis_0362.png
python3 ../../random/remap-blur_white.py norm_0363.png local_0363.png global_0363.png vis_0363.png
python3 ../../random/remap-blur_white.py norm_0364.png local_0364.png global_0364.png vis_0364.png
python3 ../../random/remap-blur_white.py norm_0365.png local_0365.png global_0365.png vis_0365.png
python3 ../../random/remap-blur_white.py norm_0366.png local_0366.png global_0366.png vis_0366.png
python3 ../../random/remap-blur_white.py norm_0367.png local_0367.png global_0367.png vis_0367.png
python3 ../../random/remap-blur_white.py norm_0368.png local_0368.png global_0368.png vis_0368.png
python3 ../../random/remap-blur_white.py norm_0369.png local_0369.png global_0369.png vis_0369.png
python3 ../../random/remap-blur_white.py norm_0370.png local_0370.png global_0370.png vis_0370.png
python3 ../../random/remap-blur_white.py norm_0371.png local_0371.png global_0371.png vis_0371.png
python3 ../../random/remap-blur_white.py norm_0372.png local_0372.png global_0372.png vis_0372.png
python3 ../../random/remap-blur_white.py norm_0373.png local_0373.png global_0373.png vis_0373.png
python3 ../../random/remap-blur_white.py norm_0374.png local_0374.png global_0374.png vis_0374.png
python3 ../../random/remap-blur_white.py norm_0375.png local_0375.png global_0375.png vis_0375.png
python3 ../../random/remap-blur_white.py norm_0376.png local_0376.png global_0376.png vis_0376.png
python3 ../../random/remap-blur_white.py norm_0377.png local_0377.png global_0377.png vis_0377.png
python3 ../../random/remap-blur_white.py norm_0378.png local_0378.png global_0378.png vis_0378.png
python3 ../../random/remap-blur_white.py norm_0379.png local_0379.png global_0379.png vis_0379.png
python3 ../../random/remap-blur_white.py norm_0380.png local_0380.png global_0380.png vis_0380.png
python3 ../../random/remap-blur_white.py norm_0381.png local_0381.png global_0381.png vis_0381.png
python3 ../../random/remap-blur_white.py norm_0382.png local_0382.png global_0382.png vis_0382.png
python3 ../../random/remap-blur_white.py norm_0383.png local_0383.png global_0383.png vis_0383.png
python3 ../../random/remap-blur_white.py norm_0384.png local_0384.png global_0384.png vis_0384.png
python3 ../../random/remap-blur_white.py norm_0385.png local_0385.png global_0385.png vis_0385.png
python3 ../../random/remap-blur_white.py norm_0386.png local_0386.png global_0386.png vis_0386.png
python3 ../../random/remap-blur_white.py norm_0387.png local_0387.png global_0387.png vis_0387.png
python3 ../../random/remap-blur_white.py norm_0388.png local_0388.png global_0388.png vis_0388.png
python3 ../../random/remap-blur_white.py norm_0389.png local_0389.png global_0389.png vis_0389.png
python3 ../../random/remap-blur_white.py norm_0390.png local_0390.png global_0390.png vis_0390.png
python3 ../../random/remap-blur_white.py norm_0391.png local_0391.png global_0391.png vis_0391.png
python3 ../../random/remap-blur_white.py norm_0392.png local_0392.png global_0392.png vis_0392.png
python3 ../../random/remap-blur_white.py norm_0393.png local_0393.png global_0393.png vis_0393.png
python3 ../../random/remap-blur_white.py norm_0394.png local_0394.png global_0394.png vis_0394.png
python3 ../../random/remap-blur_white.py norm_0395.png local_0395.png global_0395.png vis_0395.png
python3 ../../random/remap-blur_white.py norm_0396.png local_0396.png global_0396.png vis_0396.png
python3 ../../random/remap-blur_white.py norm_0397.png local_0397.png global_0397.png vis_0397.png
python3 ../../random/remap-blur_white.py norm_0398.png local_0398.png global_0398.png vis_0398.png
python3 ../../random/remap-blur_white.py norm_0399.png local_0399.png global_0399.png vis_0399.png
python3 ../../random/remap-blur_white.py norm_0400.png local_0400.png global_0400.png vis_0400.png
python3 ../../random/remap-blur_white.py norm_0401.png local_0401.png global_0401.png vis_0401.png
python3 ../../random/remap-blur_white.py norm_0402.png local_0402.png global_0402.png vis_0402.png
python3 ../../random/remap-blur_white.py norm_0403.png local_0403.png global_0403.png vis_0403.png
python3 ../../random/remap-blur_white.py norm_0404.png local_0404.png global_0404.png vis_0404.png
python3 ../../random/remap-blur_white.py norm_0405.png local_0405.png global_0405.png vis_0405.png
python3 ../../random/remap-blur_white.py norm_0406.png local_0406.png global_0406.png vis_0406.png
python3 ../../random/remap-blur_white.py norm_0407.png local_0407.png global_0407.png vis_0407.png
python3 ../../random/remap-blur_white.py norm_0408.png local_0408.png global_0408.png vis_0408.png
python3 ../../random/remap-blur_white.py norm_0409.png local_0409.png global_0409.png vis_0409.png
python3 ../../random/remap-blur_white.py norm_0410.png local_0410.png global_0410.png vis_0410.png
python3 ../../random/remap-blur_white.py norm_0411.png local_0411.png global_0411.png vis_0411.png
python3 ../../random/remap-blur_white.py norm_0412.png local_0412.png global_0412.png vis_0412.png
python3 ../../random/remap-blur_white.py norm_0413.png local_0413.png global_0413.png vis_0413.png
python3 ../../random/remap-blur_white.py norm_0414.png local_0414.png global_0414.png vis_0414.png
python3 ../../random/remap-blur_white.py norm_0415.png local_0415.png global_0415.png vis_0415.png
python3 ../../random/remap-blur_white.py norm_0416.png local_0416.png global_0416.png vis_0416.png
python3 ../../random/remap-blur_white.py norm_0417.png local_0417.png global_0417.png vis_0417.png
python3 ../../random/remap-blur_white.py norm_0418.png local_0418.png global_0418.png vis_0418.png
python3 ../../random/remap-blur_white.py norm_0419.png local_0419.png global_0419.png vis_0419.png
python3 ../../random/remap-blur_white.py norm_0420.png local_0420.png global_0420.png vis_0420.png
python3 ../../random/remap-blur_white.py norm_0421.png local_0421.png global_0421.png vis_0421.png
python3 ../../random/remap-blur_white.py norm_0422.png local_0422.png global_0422.png vis_0422.png
python3 ../../random/remap-blur_white.py norm_0423.png local_0423.png global_0423.png vis_0423.png
python3 ../../random/remap-blur_white.py norm_0424.png local_0424.png global_0424.png vis_0424.png
python3 ../../random/remap-blur_white.py norm_0425.png local_0425.png global_0425.png vis_0425.png
python3 ../../random/remap-blur_white.py norm_0426.png local_0426.png global_0426.png vis_0426.png
python3 ../../random/remap-blur_white.py norm_0427.png local_0427.png global_0427.png vis_0427.png
python3 ../../random/remap-blur_white.py norm_0428.png local_0428.png global_0428.png vis_0428.png
python3 ../../random/remap-blur_white.py norm_0429.png local_0429.png global_0429.png vis_0429.png
python3 ../../random/remap-blur_white.py norm_0430.png local_0430.png global_0430.png vis_0430.png
python3 ../../random/remap-blur_white.py norm_0431.png local_0431.png global_0431.png vis_0431.png
python3 ../../random/remap-blur_white.py norm_0432.png local_0432.png global_0432.png vis_0432.png
python3 ../../random/remap-blur_white.py norm_0433.png local_0433.png global_0433.png vis_0433.png
python3 ../../random/remap-blur_white.py norm_0434.png local_0434.png global_0434.png vis_0434.png
python3 ../../random/remap-blur_white.py norm_0435.png local_0435.png global_0435.png vis_0435.png
python3 ../../random/remap-blur_white.py norm_0436.png local_0436.png global_0436.png vis_0436.png
python3 ../../random/remap-blur_white.py norm_0437.png local_0437.png global_0437.png vis_0437.png
python3 ../../random/remap-blur_white.py norm_0438.png local_0438.png global_0438.png vis_0438.png
python3 ../../random/remap-blur_white.py norm_0439.png local_0439.png global_0439.png vis_0439.png
python3 ../../random/remap-blur_white.py norm_0440.png local_0440.png global_0440.png vis_0440.png
python3 ../../random/remap-blur_white.py norm_0441.png local_0441.png global_0441.png vis_0441.png
python3 ../../random/remap-blur_white.py norm_0442.png local_0442.png global_0442.png vis_0442.png
python3 ../../random/remap-blur_white.py norm_0443.png local_0443.png global_0443.png vis_0443.png
python3 ../../random/remap-blur_white.py norm_0444.png local_0444.png global_0444.png vis_0444.png
python3 ../../random/remap-blur_white.py norm_0445.png local_0445.png global_0445.png vis_0445.png
python3 ../../random/remap-blur_white.py norm_0446.png local_0446.png global_0446.png vis_0446.png
python3 ../../random/remap-blur_white.py norm_0447.png local_0447.png global_0447.png vis_0447.png
python3 ../../random/remap-blur_white.py norm_0448.png local_0448.png global_0448.png vis_0448.png
python3 ../../random/remap-blur_white.py norm_0449.png local_0449.png global_0449.png vis_0449.png
python3 ../../random/remap-blur_white.py norm_0450.png local_0450.png global_0450.png vis_0450.png
python3 ../../random/remap-blur_white.py norm_0451.png local_0451.png global_0451.png vis_0451.png
python3 ../../random/remap-blur_white.py norm_0452.png local_0452.png global_0452.png vis_0452.png
python3 ../../random/remap-blur_white.py norm_0453.png local_0453.png global_0453.png vis_0453.png
python3 ../../random/remap-blur_white.py norm_0454.png local_0454.png global_0454.png vis_0454.png
python3 ../../random/remap-blur_white.py norm_0455.png local_0455.png global_0455.png vis_0455.png
python3 ../../random/remap-blur_white.py norm_0456.png local_0456.png global_0456.png vis_0456.png
python3 ../../random/remap-blur_white.py norm_0457.png local_0457.png global_0457.png vis_0457.png
python3 ../../random/remap-blur_white.py norm_0458.png local_0458.png global_0458.png vis_0458.png
python3 ../../random/remap-blur_white.py norm_0459.png local_0459.png global_0459.png vis_0459.png
python3 ../../random/remap-blur_white.py norm_0460.png local_0460.png global_0460.png vis_0460.png
python3 ../../random/remap-blur_white.py norm_0461.png local_0461.png global_0461.png vis_0461.png
python3 ../../random/remap-blur_white.py norm_0462.png local_0462.png global_0462.png vis_0462.png
python3 ../../random/remap-blur_white.py norm_0463.png local_0463.png global_0463.png vis_0463.png
python3 ../../random/remap-blur_white.py norm_0464.png local_0464.png global_0464.png vis_0464.png
python3 ../../random/remap-blur_white.py norm_0465.png local_0465.png global_0465.png vis_0465.png
python3 ../../random/remap-blur_white.py norm_0466.png local_0466.png global_0466.png vis_0466.png
python3 ../../random/remap-blur_white.py norm_0467.png local_0467.png global_0467.png vis_0467.png
python3 ../../random/remap-blur_white.py norm_0468.png local_0468.png global_0468.png vis_0468.png
python3 ../../random/remap-blur_white.py norm_0469.png local_0469.png global_0469.png vis_0469.png
python3 ../../random/remap-blur_white.py norm_0470.png local_0470.png global_0470.png vis_0470.png
python3 ../../random/remap-blur_white.py norm_0471.png local_0471.png global_0471.png vis_0471.png
python3 ../../random/remap-blur_white.py norm_0472.png local_0472.png global_0472.png vis_0472.png
python3 ../../random/remap-blur_white.py norm_0473.png local_0473.png global_0473.png vis_0473.png
python3 ../../random/remap-blur_white.py norm_0474.png local_0474.png global_0474.png vis_0474.png
python3 ../../random/remap-blur_white.py norm_0475.png local_0475.png global_0475.png vis_0475.png
python3 ../../random/remap-blur_white.py norm_0476.png local_0476.png global_0476.png vis_0476.png
python3 ../../random/remap-blur_white.py norm_0477.png local_0477.png global_0477.png vis_0477.png
python3 ../../random/remap-blur_white.py norm_0478.png local_0478.png global_0478.png vis_0478.png
python3 ../../random/remap-blur_white.py norm_0479.png local_0479.png global_0479.png vis_0479.png
python3 ../../random/remap-blur_white.py norm_0480.png local_0480.png global_0480.png vis_0480.png
python3 ../../random/remap-blur_white.py norm_0481.png local_0481.png global_0481.png vis_0481.png
python3 ../../random/remap-blur_white.py norm_0482.png local_0482.png global_0482.png vis_0482.png
python3 ../../random/remap-blur_white.py norm_0483.png local_0483.png global_0483.png vis_0483.png
python3 ../../random/remap-blur_white.py norm_0484.png local_0484.png global_0484.png vis_0484.png
python3 ../../random/remap-blur_white.py norm_0485.png local_0485.png global_0485.png vis_0485.png
python3 ../../random/remap-blur_white.py norm_0486.png local_0486.png global_0486.png vis_0486.png
python3 ../../random/remap-blur_white.py norm_0487.png local_0487.png global_0487.png vis_0487.png
python3 ../../random/remap-blur_white.py norm_0488.png local_0488.png global_0488.png vis_0488.png
python3 ../../random/remap-blur_white.py norm_0489.png local_0489.png global_0489.png vis_0489.png
python3 ../../random/remap-blur_white.py norm_0490.png local_0490.png global_0490.png vis_0490.png
python3 ../../random/remap-blur_white.py norm_0491.png local_0491.png global_0491.png vis_0491.png
python3 ../../random/remap-blur_white.py norm_0492.png local_0492.png global_0492.png vis_0492.png
python3 ../../random/remap-blur_white.py norm_0493.png local_0493.png global_0493.png vis_0493.png
python3 ../../random/remap-blur_white.py norm_0494.png local_0494.png global_0494.png vis_0494.png
python3 ../../random/remap-blur_white.py norm_0495.png local_0495.png global_0495.png vis_0495.png
python3 ../../random/remap-blur_white.py norm_0496.png local_0496.png global_0496.png vis_0496.png
python3 ../../random/remap-blur_white.py norm_0497.png local_0497.png global_0497.png vis_0497.png
python3 ../../random/remap-blur_white.py norm_0498.png local_0498.png global_0498.png vis_0498.png
python3 ../../random/remap-blur_white.py norm_0499.png local_0499.png global_0499.png vis_0499.png
python3 ../../random/remap-blur_white.py norm_0500.png local_0500.png global_0500.png vis_0500.png
python3 ../../random/remap-blur_white.py norm_0501.png local_0501.png global_0501.png vis_0501.png
python3 ../../random/remap-blur_white.py norm_0502.png local_0502.png global_0502.png vis_0502.png
python3 ../../random/remap-blur_white.py norm_0503.png local_0503.png global_0503.png vis_0503.png
python3 ../../random/remap-blur_white.py norm_0504.png local_0504.png global_0504.png vis_0504.png
python3 ../../random/remap-blur_white.py norm_0505.png local_0505.png global_0505.png vis_0505.png
python3 ../../random/remap-blur_white.py norm_0506.png local_0506.png global_0506.png vis_0506.png
python3 ../../random/remap-blur_white.py norm_0507.png local_0507.png global_0507.png vis_0507.png
python3 ../../random/remap-blur_white.py norm_0508.png local_0508.png global_0508.png vis_0508.png
python3 ../../random/remap-blur_white.py norm_0509.png local_0509.png global_0509.png vis_0509.png
python3 ../../random/remap-blur_white.py norm_0510.png local_0510.png global_0510.png vis_0510.png
python3 ../../random/remap-blur_white.py norm_0511.png local_0511.png global_0511.png vis_0511.png
python3 ../../random/remap-blur_white.py norm_0512.png local_0512.png global_0512.png vis_0512.png
python3 ../../random/remap-blur_white.py norm_0513.png local_0513.png global_0513.png vis_0513.png
python3 ../../random/remap-blur_white.py norm_0514.png local_0514.png global_0514.png vis_0514.png
python3 ../../random/remap-blur_white.py norm_0515.png local_0515.png global_0515.png vis_0515.png
python3 ../../random/remap-blur_white.py norm_0516.png local_0516.png global_0516.png vis_0516.png
python3 ../../random/remap-blur_white.py norm_0517.png local_0517.png global_0517.png vis_0517.png
python3 ../../random/remap-blur_white.py norm_0518.png local_0518.png global_0518.png vis_0518.png
python3 ../../random/remap-blur_white.py norm_0519.png local_0519.png global_0519.png vis_0519.png
python3 ../../random/remap-blur_white.py norm_0520.png local_0520.png global_0520.png vis_0520.png
python3 ../../random/remap-blur_white.py norm_0521.png local_0521.png global_0521.png vis_0521.png
python3 ../../random/remap-blur_white.py norm_0522.png local_0522.png global_0522.png vis_0522.png
python3 ../../random/remap-blur_white.py norm_0523.png local_0523.png global_0523.png vis_0523.png
python3 ../../random/remap-blur_white.py norm_0524.png local_0524.png global_0524.png vis_0524.png
python3 ../../random/remap-blur_white.py norm_0525.png local_0525.png global_0525.png vis_0525.png
python3 ../../random/remap-blur_white.py norm_0526.png local_0526.png global_0526.png vis_0526.png
python3 ../../random/remap-blur_white.py norm_0527.png local_0527.png global_0527.png vis_0527.png
python3 ../../random/remap-blur_white.py norm_0528.png local_0528.png global_0528.png vis_0528.png
python3 ../../random/remap-blur_white.py norm_0529.png local_0529.png global_0529.png vis_0529.png
python3 ../../random/remap-blur_white.py norm_0530.png local_0530.png global_0530.png vis_0530.png
python3 ../../random/remap-blur_white.py norm_0531.png local_0531.png global_0531.png vis_0531.png
python3 ../../random/remap-blur_white.py norm_0532.png local_0532.png global_0532.png vis_0532.png
python3 ../../random/remap-blur_white.py norm_0533.png local_0533.png global_0533.png vis_0533.png
python3 ../../random/remap-blur_white.py norm_0534.png local_0534.png global_0534.png vis_0534.png
python3 ../../random/remap-blur_white.py norm_0535.png local_0535.png global_0535.png vis_0535.png
python3 ../../random/remap-blur_white.py norm_0536.png local_0536.png global_0536.png vis_0536.png
python3 ../../random/remap-blur_white.py norm_0537.png local_0537.png global_0537.png vis_0537.png
python3 ../../random/remap-blur_white.py norm_0538.png local_0538.png global_0538.png vis_0538.png
python3 ../../random/remap-blur_white.py norm_0539.png local_0539.png global_0539.png vis_0539.png
python3 ../../random/remap-blur_white.py norm_0540.png local_0540.png global_0540.png vis_0540.png
python3 ../../random/remap-blur_white.py norm_0541.png local_0541.png global_0541.png vis_0541.png
python3 ../../random/remap-blur_white.py norm_0542.png local_0542.png global_0542.png vis_0542.png
python3 ../../random/remap-blur_white.py norm_0543.png local_0543.png global_0543.png vis_0543.png
python3 ../../random/remap-blur_white.py norm_0544.png local_0544.png global_0544.png vis_0544.png
python3 ../../random/remap-blur_white.py norm_0545.png local_0545.png global_0545.png vis_0545.png
python3 ../../random/remap-blur_white.py norm_0546.png local_0546.png global_0546.png vis_0546.png
python3 ../../random/remap-blur_white.py norm_0547.png local_0547.png global_0547.png vis_0547.png
python3 ../../random/remap-blur_white.py norm_0548.png local_0548.png global_0548.png vis_0548.png
python3 ../../random/remap-blur_white.py norm_0549.png local_0549.png global_0549.png vis_0549.png
python3 ../../random/remap-blur_white.py norm_0550.png local_0550.png global_0550.png vis_0550.png
python3 ../../random/remap-blur_white.py norm_0551.png local_0551.png global_0551.png vis_0551.png
python3 ../../random/remap-blur_white.py norm_0552.png local_0552.png global_0552.png vis_0552.png
python3 ../../random/remap-blur_white.py norm_0553.png local_0553.png global_0553.png vis_0553.png
python3 ../../random/remap-blur_white.py norm_0554.png local_0554.png global_0554.png vis_0554.png
python3 ../../random/remap-blur_white.py norm_0555.png local_0555.png global_0555.png vis_0555.png
python3 ../../random/remap-blur_white.py norm_0556.png local_0556.png global_0556.png vis_0556.png
python3 ../../random/remap-blur_white.py norm_0557.png local_0557.png global_0557.png vis_0557.png
python3 ../../random/remap-blur_white.py norm_0558.png local_0558.png global_0558.png vis_0558.png
python3 ../../random/remap-blur_white.py norm_0559.png local_0559.png global_0559.png vis_0559.png
python3 ../../random/remap-blur_white.py norm_0560.png local_0560.png global_0560.png vis_0560.png
python3 ../../random/remap-blur_white.py norm_0561.png local_0561.png global_0561.png vis_0561.png
python3 ../../random/remap-blur_white.py norm_0562.png local_0562.png global_0562.png vis_0562.png
python3 ../../random/remap-blur_white.py norm_0563.png local_0563.png global_0563.png vis_0563.png
python3 ../../random/remap-blur_white.py norm_0564.png local_0564.png global_0564.png vis_0564.png
python3 ../../random/remap-blur_white.py norm_0565.png local_0565.png global_0565.png vis_0565.png
python3 ../../random/remap-blur_white.py norm_0566.png local_0566.png global_0566.png vis_0566.png
python3 ../../random/remap-blur_white.py norm_0567.png local_0567.png global_0567.png vis_0567.png
python3 ../../random/remap-blur_white.py norm_0568.png local_0568.png global_0568.png vis_0568.png
python3 ../../random/remap-blur_white.py norm_0569.png local_0569.png global_0569.png vis_0569.png
python3 ../../random/remap-blur_white.py norm_0570.png local_0570.png global_0570.png vis_0570.png
python3 ../../random/remap-blur_white.py norm_0571.png local_0571.png global_0571.png vis_0571.png
python3 ../../random/remap-blur_white.py norm_0572.png local_0572.png global_0572.png vis_0572.png
python3 ../../random/remap-blur_white.py norm_0573.png local_0573.png global_0573.png vis_0573.png
python3 ../../random/remap-blur_white.py norm_0574.png local_0574.png global_0574.png vis_0574.png
python3 ../../random/remap-blur_white.py norm_0575.png local_0575.png global_0575.png vis_0575.png
python3 ../../random/remap-blur_white.py norm_0576.png local_0576.png global_0576.png vis_0576.png
python3 ../../random/remap-blur_white.py norm_0577.png local_0577.png global_0577.png vis_0577.png
python3 ../../random/remap-blur_white.py norm_0578.png local_0578.png global_0578.png vis_0578.png
python3 ../../random/remap-blur_white.py norm_0579.png local_0579.png global_0579.png vis_0579.png
python3 ../../random/remap-blur_white.py norm_0580.png local_0580.png global_0580.png vis_0580.png
python3 ../../random/remap-blur_white.py norm_0581.png local_0581.png global_0581.png vis_0581.png
python3 ../../random/remap-blur_white.py norm_0582.png local_0582.png global_0582.png vis_0582.png
python3 ../../random/remap-blur_white.py norm_0583.png local_0583.png global_0583.png vis_0583.png
python3 ../../random/remap-blur_white.py norm_0584.png local_0584.png global_0584.png vis_0584.png
python3 ../../random/remap-blur_white.py norm_0585.png local_0585.png global_0585.png vis_0585.png
python3 ../../random/remap-blur_white.py norm_0586.png local_0586.png global_0586.png vis_0586.png
python3 ../../random/remap-blur_white.py norm_0587.png local_0587.png global_0587.png vis_0587.png
python3 ../../random/remap-blur_white.py norm_0588.png local_0588.png global_0588.png vis_0588.png
python3 ../../random/remap-blur_white.py norm_0589.png local_0589.png global_0589.png vis_0589.png
python3 ../../random/remap-blur_white.py norm_0590.png local_0590.png global_0590.png vis_0590.png
python3 ../../random/remap-blur_white.py norm_0591.png local_0591.png global_0591.png vis_0591.png
python3 ../../random/remap-blur_white.py norm_0592.png local_0592.png global_0592.png vis_0592.png
python3 ../../random/remap-blur_white.py norm_0593.png local_0593.png global_0593.png vis_0593.png
python3 ../../random/remap-blur_white.py norm_0594.png local_0594.png global_0594.png vis_0594.png
python3 ../../random/remap-blur_white.py norm_0595.png local_0595.png global_0595.png vis_0595.png
python3 ../../random/remap-blur_white.py norm_0596.png local_0596.png global_0596.png vis_0596.png
python3 ../../random/remap-blur_white.py norm_0597.png local_0597.png global_0597.png vis_0597.png
python3 ../../random/remap-blur_white.py norm_0598.png local_0598.png global_0598.png vis_0598.png
python3 ../../random/remap-blur_white.py norm_0599.png local_0599.png global_0599.png vis_0599.png
python3 ../../random/remap-blur_white.py norm_0600.png local_0600.png global_0600.png vis_0600.png
python3 ../../random/remap-blur_white.py norm_0601.png local_0601.png global_0601.png vis_0601.png
python3 ../../random/remap-blur_white.py norm_0602.png local_0602.png global_0602.png vis_0602.png
python3 ../../random/remap-blur_white.py norm_0603.png local_0603.png global_0603.png vis_0603.png
python3 ../../random/remap-blur_white.py norm_0604.png local_0604.png global_0604.png vis_0604.png
python3 ../../random/remap-blur_white.py norm_0605.png local_0605.png global_0605.png vis_0605.png
python3 ../../random/remap-blur_white.py norm_0606.png local_0606.png global_0606.png vis_0606.png
python3 ../../random/remap-blur_white.py norm_0607.png local_0607.png global_0607.png vis_0607.png
python3 ../../random/remap-blur_white.py norm_0608.png local_0608.png global_0608.png vis_0608.png
python3 ../../random/remap-blur_white.py norm_0609.png local_0609.png global_0609.png vis_0609.png
python3 ../../random/remap-blur_white.py norm_0610.png local_0610.png global_0610.png vis_0610.png
python3 ../../random/remap-blur_white.py norm_0611.png local_0611.png global_0611.png vis_0611.png
python3 ../../random/remap-blur_white.py norm_0612.png local_0612.png global_0612.png vis_0612.png
python3 ../../random/remap-blur_white.py norm_0613.png local_0613.png global_0613.png vis_0613.png
python3 ../../random/remap-blur_white.py norm_0614.png local_0614.png global_0614.png vis_0614.png
python3 ../../random/remap-blur_white.py norm_0615.png local_0615.png global_0615.png vis_0615.png
python3 ../../random/remap-blur_white.py norm_0616.png local_0616.png global_0616.png vis_0616.png
python3 ../../random/remap-blur_white.py norm_0617.png local_0617.png global_0617.png vis_0617.png
python3 ../../random/remap-blur_white.py norm_0618.png local_0618.png global_0618.png vis_0618.png
python3 ../../random/remap-blur_white.py norm_0619.png local_0619.png global_0619.png vis_0619.png
python3 ../../random/remap-blur_white.py norm_0620.png local_0620.png global_0620.png vis_0620.png
python3 ../../random/remap-blur_white.py norm_0621.png local_0621.png global_0621.png vis_0621.png
python3 ../../random/remap-blur_white.py norm_0622.png local_0622.png global_0622.png vis_0622.png
python3 ../../random/remap-blur_white.py norm_0623.png local_0623.png global_0623.png vis_0623.png
python3 ../../random/remap-blur_white.py norm_0624.png local_0624.png global_0624.png vis_0624.png
python3 ../../random/remap-blur_white.py norm_0625.png local_0625.png global_0625.png vis_0625.png
python3 ../../random/remap-blur_white.py norm_0626.png local_0626.png global_0626.png vis_0626.png
python3 ../../random/remap-blur_white.py norm_0627.png local_0627.png global_0627.png vis_0627.png
python3 ../../random/remap-blur_white.py norm_0628.png local_0628.png global_0628.png vis_0628.png
python3 ../../random/remap-blur_white.py norm_0629.png local_0629.png global_0629.png vis_0629.png
python3 ../../random/remap-blur_white.py norm_0630.png local_0630.png global_0630.png vis_0630.png
python3 ../../random/remap-blur_white.py norm_0631.png local_0631.png global_0631.png vis_0631.png
python3 ../../random/remap-blur_white.py norm_0632.png local_0632.png global_0632.png vis_0632.png
python3 ../../random/remap-blur_white.py norm_0633.png local_0633.png global_0633.png vis_0633.png
python3 ../../random/remap-blur_white.py norm_0634.png local_0634.png global_0634.png vis_0634.png
python3 ../../random/remap-blur_white.py norm_0635.png local_0635.png global_0635.png vis_0635.png
python3 ../../random/remap-blur_white.py norm_0636.png local_0636.png global_0636.png vis_0636.png
python3 ../../random/remap-blur_white.py norm_0637.png local_0637.png global_0637.png vis_0637.png
python3 ../../random/remap-blur_white.py norm_0638.png local_0638.png global_0638.png vis_0638.png
python3 ../../random/remap-blur_white.py norm_0639.png local_0639.png global_0639.png vis_0639.png
python3 ../../random/remap-blur_white.py norm_0640.png local_0640.png global_0640.png vis_0640.png
python3 ../../random/remap-blur_white.py norm_0641.png local_0641.png global_0641.png vis_0641.png
python3 ../../random/remap-blur_white.py norm_0642.png local_0642.png global_0642.png vis_0642.png
python3 ../../random/remap-blur_white.py norm_0643.png local_0643.png global_0643.png vis_0643.png
python3 ../../random/remap-blur_white.py norm_0644.png local_0644.png global_0644.png vis_0644.png
python3 ../../random/remap-blur_white.py norm_0645.png local_0645.png global_0645.png vis_0645.png
python3 ../../random/remap-blur_white.py norm_0646.png local_0646.png global_0646.png vis_0646.png
python3 ../../random/remap-blur_white.py norm_0647.png local_0647.png global_0647.png vis_0647.png
python3 ../../random/remap-blur_white.py norm_0648.png local_0648.png global_0648.png vis_0648.png
python3 ../../random/remap-blur_white.py norm_0649.png local_0649.png global_0649.png vis_0649.png
python3 ../../random/remap-blur_white.py norm_0650.png local_0650.png global_0650.png vis_0650.png
python3 ../../random/remap-blur_white.py norm_0651.png local_0651.png global_0651.png vis_0651.png
python3 ../../random/remap-blur_white.py norm_0652.png local_0652.png global_0652.png vis_0652.png
python3 ../../random/remap-blur_white.py norm_0653.png local_0653.png global_0653.png vis_0653.png
python3 ../../random/remap-blur_white.py norm_0654.png local_0654.png global_0654.png vis_0654.png
python3 ../../random/remap-blur_white.py norm_0655.png local_0655.png global_0655.png vis_0655.png
python3 ../../random/remap-blur_white.py norm_0656.png local_0656.png global_0656.png vis_0656.png
python3 ../../random/remap-blur_white.py norm_0657.png local_0657.png global_0657.png vis_0657.png
python3 ../../random/remap-blur_white.py norm_0658.png local_0658.png global_0658.png vis_0658.png
python3 ../../random/remap-blur_white.py norm_0659.png local_0659.png global_0659.png vis_0659.png
python3 ../../random/remap-blur_white.py norm_0660.png local_0660.png global_0660.png vis_0660.png
python3 ../../random/remap-blur_white.py norm_0661.png local_0661.png global_0661.png vis_0661.png
python3 ../../random/remap-blur_white.py norm_0662.png local_0662.png global_0662.png vis_0662.png
python3 ../../random/remap-blur_white.py norm_0663.png local_0663.png global_0663.png vis_0663.png
python3 ../../random/remap-blur_white.py norm_0664.png local_0664.png global_0664.png vis_0664.png
python3 ../../random/remap-blur_white.py norm_0665.png local_0665.png global_0665.png vis_0665.png
python3 ../../random/remap-blur_white.py norm_0666.png local_0666.png global_0666.png vis_0666.png
python3 ../../random/remap-blur_white.py norm_0667.png local_0667.png global_0667.png vis_0667.png
python3 ../../random/remap-blur_white.py norm_0668.png local_0668.png global_0668.png vis_0668.png
python3 ../../random/remap-blur_white.py norm_0669.png local_0669.png global_0669.png vis_0669.png
python3 ../../random/remap-blur_white.py norm_0670.png local_0670.png global_0670.png vis_0670.png
python3 ../../random/remap-blur_white.py norm_0671.png local_0671.png global_0671.png vis_0671.png
python3 ../../random/remap-blur_white.py norm_0672.png local_0672.png global_0672.png vis_0672.png
python3 ../../random/remap-blur_white.py norm_0673.png local_0673.png global_0673.png vis_0673.png
python3 ../../random/remap-blur_white.py norm_0674.png local_0674.png global_0674.png vis_0674.png
python3 ../../random/remap-blur_white.py norm_0675.png local_0675.png global_0675.png vis_0675.png
python3 ../../random/remap-blur_white.py norm_0676.png local_0676.png global_0676.png vis_0676.png
python3 ../../random/remap-blur_white.py norm_0677.png local_0677.png global_0677.png vis_0677.png
python3 ../../random/remap-blur_white.py norm_0678.png local_0678.png global_0678.png vis_0678.png
python3 ../../random/remap-blur_white.py norm_0679.png local_0679.png global_0679.png vis_0679.png
python3 ../../random/remap-blur_white.py norm_0680.png local_0680.png global_0680.png vis_0680.png
python3 ../../random/remap-blur_white.py norm_0681.png local_0681.png global_0681.png vis_0681.png
python3 ../../random/remap-blur_white.py norm_0682.png local_0682.png global_0682.png vis_0682.png
python3 ../../random/remap-blur_white.py norm_0683.png local_0683.png global_0683.png vis_0683.png
python3 ../../random/remap-blur_white.py norm_0684.png local_0684.png global_0684.png vis_0684.png
python3 ../../random/remap-blur_white.py norm_0685.png local_0685.png global_0685.png vis_0685.png
python3 ../../random/remap-blur_white.py norm_0686.png local_0686.png global_0686.png vis_0686.png
python3 ../../random/remap-blur_white.py norm_0687.png local_0687.png global_0687.png vis_0687.png
python3 ../../random/remap-blur_white.py norm_0688.png local_0688.png global_0688.png vis_0688.png
python3 ../../random/remap-blur_white.py norm_0689.png local_0689.png global_0689.png vis_0689.png
python3 ../../random/remap-blur_white.py norm_0690.png local_0690.png global_0690.png vis_0690.png
python3 ../../random/remap-blur_white.py norm_0691.png local_0691.png global_0691.png vis_0691.png
python3 ../../random/remap-blur_white.py norm_0692.png local_0692.png global_0692.png vis_0692.png
python3 ../../random/remap-blur_white.py norm_0693.png local_0693.png global_0693.png vis_0693.png
python3 ../../random/remap-blur_white.py norm_0694.png local_0694.png global_0694.png vis_0694.png
python3 ../../random/remap-blur_white.py norm_0695.png local_0695.png global_0695.png vis_0695.png
python3 ../../random/remap-blur_white.py norm_0696.png local_0696.png global_0696.png vis_0696.png
python3 ../../random/remap-blur_white.py norm_0697.png local_0697.png global_0697.png vis_0697.png
python3 ../../random/remap-blur_white.py norm_0698.png local_0698.png global_0698.png vis_0698.png
python3 ../../random/remap-blur_white.py norm_0699.png local_0699.png global_0699.png vis_0699.png
python3 ../../random/remap-blur_white.py norm_0700.png local_0700.png global_0700.png vis_0700.png
python3 ../../random/remap-blur_white.py norm_0701.png local_0701.png global_0701.png vis_0701.png
python3 ../../random/remap-blur_white.py norm_0702.png local_0702.png global_0702.png vis_0702.png
python3 ../../random/remap-blur_white.py norm_0703.png local_0703.png global_0703.png vis_0703.png
python3 ../../random/remap-blur_white.py norm_0704.png local_0704.png global_0704.png vis_0704.png
python3 ../../random/remap-blur_white.py norm_0705.png local_0705.png global_0705.png vis_0705.png
python3 ../../random/remap-blur_white.py norm_0706.png local_0706.png global_0706.png vis_0706.png
python3 ../../random/remap-blur_white.py norm_0707.png local_0707.png global_0707.png vis_0707.png
python3 ../../random/remap-blur_white.py norm_0708.png local_0708.png global_0708.png vis_0708.png
python3 ../../random/remap-blur_white.py norm_0709.png local_0709.png global_0709.png vis_0709.png
python3 ../../random/remap-blur_white.py norm_0710.png local_0710.png global_0710.png vis_0710.png
python3 ../../random/remap-blur_white.py norm_0711.png local_0711.png global_0711.png vis_0711.png
python3 ../../random/remap-blur_white.py norm_0712.png local_0712.png global_0712.png vis_0712.png
python3 ../../random/remap-blur_white.py norm_0713.png local_0713.png global_0713.png vis_0713.png
python3 ../../random/remap-blur_white.py norm_0714.png local_0714.png global_0714.png vis_0714.png
python3 ../../random/remap-blur_white.py norm_0715.png local_0715.png global_0715.png vis_0715.png
python3 ../../random/remap-blur_white.py norm_0716.png local_0716.png global_0716.png vis_0716.png
python3 ../../random/remap-blur_white.py norm_0717.png local_0717.png global_0717.png vis_0717.png
python3 ../../random/remap-blur_white.py norm_0718.png local_0718.png global_0718.png vis_0718.png
python3 ../../random/remap-blur_white.py norm_0719.png local_0719.png global_0719.png vis_0719.png
python3 ../../random/remap-blur_white.py norm_0720.png local_0720.png global_0720.png vis_0720.png
python3 ../../random/remap-blur_white.py norm_0721.png local_0721.png global_0721.png vis_0721.png
python3 ../../random/remap-blur_white.py norm_0722.png local_0722.png global_0722.png vis_0722.png
python3 ../../random/remap-blur_white.py norm_0723.png local_0723.png global_0723.png vis_0723.png
python3 ../../random/remap-blur_white.py norm_0724.png local_0724.png global_0724.png vis_0724.png
python3 ../../random/remap-blur_white.py norm_0725.png local_0725.png global_0725.png vis_0725.png
python3 ../../random/remap-blur_white.py norm_0726.png local_0726.png global_0726.png vis_0726.png
python3 ../../random/remap-blur_white.py norm_0727.png local_0727.png global_0727.png vis_0727.png
python3 ../../random/remap-blur_white.py norm_0728.png local_0728.png global_0728.png vis_0728.png
python3 ../../random/remap-blur_white.py norm_0729.png local_0729.png global_0729.png vis_0729.png
python3 ../../random/remap-blur_white.py norm_0730.png local_0730.png global_0730.png vis_0730.png
python3 ../../random/remap-blur_white.py norm_0731.png local_0731.png global_0731.png vis_0731.png
python3 ../../random/remap-blur_white.py norm_0732.png local_0732.png global_0732.png vis_0732.png
python3 ../../random/remap-blur_white.py norm_0733.png local_0733.png global_0733.png vis_0733.png
python3 ../../random/remap-blur_white.py norm_0734.png local_0734.png global_0734.png vis_0734.png
python3 ../../random/remap-blur_white.py norm_0735.png local_0735.png global_0735.png vis_0735.png
python3 ../../random/remap-blur_white.py norm_0736.png local_0736.png global_0736.png vis_0736.png
python3 ../../random/remap-blur_white.py norm_0737.png local_0737.png global_0737.png vis_0737.png
python3 ../../random/remap-blur_white.py norm_0738.png local_0738.png global_0738.png vis_0738.png
python3 ../../random/remap-blur_white.py norm_0739.png local_0739.png global_0739.png vis_0739.png
python3 ../../random/remap-blur_white.py norm_0740.png local_0740.png global_0740.png vis_0740.png
python3 ../../random/remap-blur_white.py norm_0741.png local_0741.png global_0741.png vis_0741.png
python3 ../../random/remap-blur_white.py norm_0742.png local_0742.png global_0742.png vis_0742.png
python3 ../../random/remap-blur_white.py norm_0743.png local_0743.png global_0743.png vis_0743.png
python3 ../../random/remap-blur_white.py norm_0744.png local_0744.png global_0744.png vis_0744.png
python3 ../../random/remap-blur_white.py norm_0745.png local_0745.png global_0745.png vis_0745.png
python3 ../../random/remap-blur_white.py norm_0746.png local_0746.png global_0746.png vis_0746.png
python3 ../../random/remap-blur_white.py norm_0747.png local_0747.png global_0747.png vis_0747.png
python3 ../../random/remap-blur_white.py norm_0748.png local_0748.png global_0748.png vis_0748.png
python3 ../../random/remap-blur_white.py norm_0749.png local_0749.png global_0749.png vis_0749.png
python3 ../../random/remap-blur_white.py norm_0750.png local_0750.png global_0750.png vis_0750.png
python3 ../../random/remap-blur_white.py norm_0751.png local_0751.png global_0751.png vis_0751.png
python3 ../../random/remap-blur_white.py norm_0752.png local_0752.png global_0752.png vis_0752.png
python3 ../../random/remap-blur_white.py norm_0753.png local_0753.png global_0753.png vis_0753.png
python3 ../../random/remap-blur_white.py norm_0754.png local_0754.png global_0754.png vis_0754.png
python3 ../../random/remap-blur_white.py norm_0755.png local_0755.png global_0755.png vis_0755.png
python3 ../../random/remap-blur_white.py norm_0756.png local_0756.png global_0756.png vis_0756.png
python3 ../../random/remap-blur_white.py norm_0757.png local_0757.png global_0757.png vis_0757.png
python3 ../../random/remap-blur_white.py norm_0758.png local_0758.png global_0758.png vis_0758.png
python3 ../../random/remap-blur_white.py norm_0759.png local_0759.png global_0759.png vis_0759.png
python3 ../../random/remap-blur_white.py norm_0760.png local_0760.png global_0760.png vis_0760.png
python3 ../../random/remap-blur_white.py norm_0761.png local_0761.png global_0761.png vis_0761.png
python3 ../../random/remap-blur_white.py norm_0762.png local_0762.png global_0762.png vis_0762.png
python3 ../../random/remap-blur_white.py norm_0763.png local_0763.png global_0763.png vis_0763.png
python3 ../../random/remap-blur_white.py norm_0764.png local_0764.png global_0764.png vis_0764.png
python3 ../../random/remap-blur_white.py norm_0765.png local_0765.png global_0765.png vis_0765.png
python3 ../../random/remap-blur_white.py norm_0766.png local_0766.png global_0766.png vis_0766.png
python3 ../../random/remap-blur_white.py norm_0767.png local_0767.png global_0767.png vis_0767.png
python3 ../../random/remap-blur_white.py norm_0768.png local_0768.png global_0768.png vis_0768.png
python3 ../../random/remap-blur_white.py norm_0769.png local_0769.png global_0769.png vis_0769.png
python3 ../../random/remap-blur_white.py norm_0770.png local_0770.png global_0770.png vis_0770.png
python3 ../../random/remap-blur_white.py norm_0771.png local_0771.png global_0771.png vis_0771.png
python3 ../../random/remap-blur_white.py norm_0772.png local_0772.png global_0772.png vis_0772.png
python3 ../../random/remap-blur_white.py norm_0773.png local_0773.png global_0773.png vis_0773.png
python3 ../../random/remap-blur_white.py norm_0774.png local_0774.png global_0774.png vis_0774.png
python3 ../../random/remap-blur_white.py norm_0775.png local_0775.png global_0775.png vis_0775.png
python3 ../../random/remap-blur_white.py norm_0776.png local_0776.png global_0776.png vis_0776.png
python3 ../../random/remap-blur_white.py norm_0777.png local_0777.png global_0777.png vis_0777.png
python3 ../../random/remap-blur_white.py norm_0778.png local_0778.png global_0778.png vis_0778.png
python3 ../../random/remap-blur_white.py norm_0779.png local_0779.png global_0779.png vis_0779.png
python3 ../../random/remap-blur_white.py norm_0780.png local_0780.png global_0780.png vis_0780.png
python3 ../../random/remap-blur_white.py norm_0781.png local_0781.png global_0781.png vis_0781.png
python3 ../../random/remap-blur_white.py norm_0782.png local_0782.png global_0782.png vis_0782.png
python3 ../../random/remap-blur_white.py norm_0783.png local_0783.png global_0783.png vis_0783.png
python3 ../../random/remap-blur_white.py norm_0784.png local_0784.png global_0784.png vis_0784.png
python3 ../../random/remap-blur_white.py norm_0785.png local_0785.png global_0785.png vis_0785.png
python3 ../../random/remap-blur_white.py norm_0786.png local_0786.png global_0786.png vis_0786.png
python3 ../../random/remap-blur_white.py norm_0787.png local_0787.png global_0787.png vis_0787.png
python3 ../../random/remap-blur_white.py norm_0788.png local_0788.png global_0788.png vis_0788.png
python3 ../../random/remap-blur_white.py norm_0789.png local_0789.png global_0789.png vis_0789.png
python3 ../../random/remap-blur_white.py norm_0790.png local_0790.png global_0790.png vis_0790.png
python3 ../../random/remap-blur_white.py norm_0791.png local_0791.png global_0791.png vis_0791.png
python3 ../../random/remap-blur_white.py norm_0792.png local_0792.png global_0792.png vis_0792.png
python3 ../../random/remap-blur_white.py norm_0793.png local_0793.png global_0793.png vis_0793.png
python3 ../../random/remap-blur_white.py norm_0794.png local_0794.png global_0794.png vis_0794.png
python3 ../../random/remap-blur_white.py norm_0795.png local_0795.png global_0795.png vis_0795.png
python3 ../../random/remap-blur_white.py norm_0796.png local_0796.png global_0796.png vis_0796.png
python3 ../../random/remap-blur_white.py norm_0797.png local_0797.png global_0797.png vis_0797.png
python3 ../../random/remap-blur_white.py norm_0798.png local_0798.png global_0798.png vis_0798.png
python3 ../../random/remap-blur_white.py norm_0799.png local_0799.png global_0799.png vis_0799.png
python3 ../../random/remap-blur_white.py norm_0800.png local_0800.png global_0800.png vis_0800.png
python3 ../../random/remap-blur_white.py norm_0801.png local_0801.png global_0801.png vis_0801.png
python3 ../../random/remap-blur_white.py norm_0802.png local_0802.png global_0802.png vis_0802.png
python3 ../../random/remap-blur_white.py norm_0803.png local_0803.png global_0803.png vis_0803.png
python3 ../../random/remap-blur_white.py norm_0804.png local_0804.png global_0804.png vis_0804.png
python3 ../../random/remap-blur_white.py norm_0805.png local_0805.png global_0805.png vis_0805.png
python3 ../../random/remap-blur_white.py norm_0806.png local_0806.png global_0806.png vis_0806.png
python3 ../../random/remap-blur_white.py norm_0807.png local_0807.png global_0807.png vis_0807.png
python3 ../../random/remap-blur_white.py norm_0808.png local_0808.png global_0808.png vis_0808.png
python3 ../../random/remap-blur_white.py norm_0809.png local_0809.png global_0809.png vis_0809.png
python3 ../../random/remap-blur_white.py norm_0810.png local_0810.png global_0810.png vis_0810.png
python3 ../../random/remap-blur_white.py norm_0811.png local_0811.png global_0811.png vis_0811.png
python3 ../../random/remap-blur_white.py norm_0812.png local_0812.png global_0812.png vis_0812.png
python3 ../../random/remap-blur_white.py norm_0813.png local_0813.png global_0813.png vis_0813.png
python3 ../../random/remap-blur_white.py norm_0814.png local_0814.png global_0814.png vis_0814.png
python3 ../../random/remap-blur_white.py norm_0815.png local_0815.png global_0815.png vis_0815.png
python3 ../../random/remap-blur_white.py norm_0816.png local_0816.png global_0816.png vis_0816.png
python3 ../../random/remap-blur_white.py norm_0817.png local_0817.png global_0817.png vis_0817.png
python3 ../../random/remap-blur_white.py norm_0818.png local_0818.png global_0818.png vis_0818.png
python3 ../../random/remap-blur_white.py norm_0819.png local_0819.png global_0819.png vis_0819.png
python3 ../../random/remap-blur_white.py norm_0820.png local_0820.png global_0820.png vis_0820.png
python3 ../../random/remap-blur_white.py norm_0821.png local_0821.png global_0821.png vis_0821.png
python3 ../../random/remap-blur_white.py norm_0822.png local_0822.png global_0822.png vis_0822.png
python3 ../../random/remap-blur_white.py norm_0823.png local_0823.png global_0823.png vis_0823.png
python3 ../../random/remap-blur_white.py norm_0824.png local_0824.png global_0824.png vis_0824.png
python3 ../../random/remap-blur_white.py norm_0825.png local_0825.png global_0825.png vis_0825.png
python3 ../../random/remap-blur_white.py norm_0826.png local_0826.png global_0826.png vis_0826.png
python3 ../../random/remap-blur_white.py norm_0827.png local_0827.png global_0827.png vis_0827.png
python3 ../../random/remap-blur_white.py norm_0828.png local_0828.png global_0828.png vis_0828.png
python3 ../../random/remap-blur_white.py norm_0829.png local_0829.png global_0829.png vis_0829.png
python3 ../../random/remap-blur_white.py norm_0830.png local_0830.png global_0830.png vis_0830.png
python3 ../../random/remap-blur_white.py norm_0831.png local_0831.png global_0831.png vis_0831.png
python3 ../../random/remap-blur_white.py norm_0832.png local_0832.png global_0832.png vis_0832.png
python3 ../../random/remap-blur_white.py norm_0833.png local_0833.png global_0833.png vis_0833.png
python3 ../../random/remap-blur_white.py norm_0834.png local_0834.png global_0834.png vis_0834.png
python3 ../../random/remap-blur_white.py norm_0835.png local_0835.png global_0835.png vis_0835.png
python3 ../../random/remap-blur_white.py norm_0836.png local_0836.png global_0836.png vis_0836.png
python3 ../../random/remap-blur_white.py norm_0837.png local_0837.png global_0837.png vis_0837.png
python3 ../../random/remap-blur_white.py norm_0838.png local_0838.png global_0838.png vis_0838.png
python3 ../../random/remap-blur_white.py norm_0839.png local_0839.png global_0839.png vis_0839.png
python3 ../../random/remap-blur_white.py norm_0840.png local_0840.png global_0840.png vis_0840.png
python3 ../../random/remap-blur_white.py norm_0841.png local_0841.png global_0841.png vis_0841.png
python3 ../../random/remap-blur_white.py norm_0842.png local_0842.png global_0842.png vis_0842.png
python3 ../../random/remap-blur_white.py norm_0843.png local_0843.png global_0843.png vis_0843.png
python3 ../../random/remap-blur_white.py norm_0844.png local_0844.png global_0844.png vis_0844.png
python3 ../../random/remap-blur_white.py norm_0845.png local_0845.png global_0845.png vis_0845.png
python3 ../../random/remap-blur_white.py norm_0846.png local_0846.png global_0846.png vis_0846.png
python3 ../../random/remap-blur_white.py norm_0847.png local_0847.png global_0847.png vis_0847.png
python3 ../../random/remap-blur_white.py norm_0848.png local_0848.png global_0848.png vis_0848.png
python3 ../../random/remap-blur_white.py norm_0849.png local_0849.png global_0849.png vis_0849.png
python3 ../../random/remap-blur_white.py norm_0850.png local_0850.png global_0850.png vis_0850.png
python3 ../../random/remap-blur_white.py norm_0851.png local_0851.png global_0851.png vis_0851.png
python3 ../../random/remap-blur_white.py norm_0852.png local_0852.png global_0852.png vis_0852.png
python3 ../../random/remap-blur_white.py norm_0853.png local_0853.png global_0853.png vis_0853.png
python3 ../../random/remap-blur_white.py norm_0854.png local_0854.png global_0854.png vis_0854.png
python3 ../../random/remap-blur_white.py norm_0855.png local_0855.png global_0855.png vis_0855.png
python3 ../../random/remap-blur_white.py norm_0856.png local_0856.png global_0856.png vis_0856.png
python3 ../../random/remap-blur_white.py norm_0857.png local_0857.png global_0857.png vis_0857.png
python3 ../../random/remap-blur_white.py norm_0858.png local_0858.png global_0858.png vis_0858.png
python3 ../../random/remap-blur_white.py norm_0859.png local_0859.png global_0859.png vis_0859.png
python3 ../../random/remap-blur_white.py norm_0860.png local_0860.png global_0860.png vis_0860.png
python3 ../../random/remap-blur_white.py norm_0861.png local_0861.png global_0861.png vis_0861.png
python3 ../../random/remap-blur_white.py norm_0862.png local_0862.png global_0862.png vis_0862.png
python3 ../../random/remap-blur_white.py norm_0863.png local_0863.png global_0863.png vis_0863.png
python3 ../../random/remap-blur_white.py norm_0864.png local_0864.png global_0864.png vis_0864.png
python3 ../../random/remap-blur_white.py norm_0865.png local_0865.png global_0865.png vis_0865.png
python3 ../../random/remap-blur_white.py norm_0866.png local_0866.png global_0866.png vis_0866.png
python3 ../../random/remap-blur_white.py norm_0867.png local_0867.png global_0867.png vis_0867.png
python3 ../../random/remap-blur_white.py norm_0868.png local_0868.png global_0868.png vis_0868.png
python3 ../../random/remap-blur_white.py norm_0869.png local_0869.png global_0869.png vis_0869.png
python3 ../../random/remap-blur_white.py norm_0870.png local_0870.png global_0870.png vis_0870.png
python3 ../../random/remap-blur_white.py norm_0871.png local_0871.png global_0871.png vis_0871.png
python3 ../../random/remap-blur_white.py norm_0872.png local_0872.png global_0872.png vis_0872.png
python3 ../../random/remap-blur_white.py norm_0873.png local_0873.png global_0873.png vis_0873.png
python3 ../../random/remap-blur_white.py norm_0874.png local_0874.png global_0874.png vis_0874.png
python3 ../../random/remap-blur_white.py norm_0875.png local_0875.png global_0875.png vis_0875.png
python3 ../../random/remap-blur_white.py norm_0876.png local_0876.png global_0876.png vis_0876.png
python3 ../../random/remap-blur_white.py norm_0877.png local_0877.png global_0877.png vis_0877.png
python3 ../../random/remap-blur_white.py norm_0878.png local_0878.png global_0878.png vis_0878.png
python3 ../../random/remap-blur_white.py norm_0879.png local_0879.png global_0879.png vis_0879.png
python3 ../../random/remap-blur_white.py norm_0880.png local_0880.png global_0880.png vis_0880.png
python3 ../../random/remap-blur_white.py norm_0881.png local_0881.png global_0881.png vis_0881.png
python3 ../../random/remap-blur_white.py norm_0882.png local_0882.png global_0882.png vis_0882.png
python3 ../../random/remap-blur_white.py norm_0883.png local_0883.png global_0883.png vis_0883.png
python3 ../../random/remap-blur_white.py norm_0884.png local_0884.png global_0884.png vis_0884.png
python3 ../../random/remap-blur_white.py norm_0885.png local_0885.png global_0885.png vis_0885.png
python3 ../../random/remap-blur_white.py norm_0886.png local_0886.png global_0886.png vis_0886.png
python3 ../../random/remap-blur_white.py norm_0887.png local_0887.png global_0887.png vis_0887.png
python3 ../../random/remap-blur_white.py norm_0888.png local_0888.png global_0888.png vis_0888.png
python3 ../../random/remap-blur_white.py norm_0889.png local_0889.png global_0889.png vis_0889.png
python3 ../../random/remap-blur_white.py norm_0890.png local_0890.png global_0890.png vis_0890.png
python3 ../../random/remap-blur_white.py norm_0891.png local_0891.png global_0891.png vis_0891.png
python3 ../../random/remap-blur_white.py norm_0892.png local_0892.png global_0892.png vis_0892.png
python3 ../../random/remap-blur_white.py norm_0893.png local_0893.png global_0893.png vis_0893.png
python3 ../../random/remap-blur_white.py norm_0894.png local_0894.png global_0894.png vis_0894.png
python3 ../../random/remap-blur_white.py norm_0895.png local_0895.png global_0895.png vis_0895.png
python3 ../../random/remap-blur_white.py norm_0896.png local_0896.png global_0896.png vis_0896.png
python3 ../../random/remap-blur_white.py norm_0897.png local_0897.png global_0897.png vis_0897.png
python3 ../../random/remap-blur_white.py norm_0898.png local_0898.png global_0898.png vis_0898.png
python3 ../../random/remap-blur_white.py norm_0899.png local_0899.png global_0899.png vis_0899.png
python3 ../../random/remap-blur_white.py norm_0900.png local_0900.png global_0900.png vis_0900.png
python3 ../../random/remap-blur_white.py norm_0901.png local_0901.png global_0901.png vis_0901.png
python3 ../../random/remap-blur_white.py norm_0902.png local_0902.png global_0902.png vis_0902.png
python3 ../../random/remap-blur_white.py norm_0903.png local_0903.png global_0903.png vis_0903.png
python3 ../../random/remap-blur_white.py norm_0904.png local_0904.png global_0904.png vis_0904.png
python3 ../../random/remap-blur_white.py norm_0905.png local_0905.png global_0905.png vis_0905.png
python3 ../../random/remap-blur_white.py norm_0906.png local_0906.png global_0906.png vis_0906.png
python3 ../../random/remap-blur_white.py norm_0907.png local_0907.png global_0907.png vis_0907.png
python3 ../../random/remap-blur_white.py norm_0908.png local_0908.png global_0908.png vis_0908.png
python3 ../../random/remap-blur_white.py norm_0909.png local_0909.png global_0909.png vis_0909.png
python3 ../../random/remap-blur_white.py norm_0910.png local_0910.png global_0910.png vis_0910.png
python3 ../../random/remap-blur_white.py norm_0911.png local_0911.png global_0911.png vis_0911.png
python3 ../../random/remap-blur_white.py norm_0912.png local_0912.png global_0912.png vis_0912.png
python3 ../../random/remap-blur_white.py norm_0913.png local_0913.png global_0913.png vis_0913.png
python3 ../../random/remap-blur_white.py norm_0914.png local_0914.png global_0914.png vis_0914.png
python3 ../../random/remap-blur_white.py norm_0915.png local_0915.png global_0915.png vis_0915.png
python3 ../../random/remap-blur_white.py norm_0916.png local_0916.png global_0916.png vis_0916.png
python3 ../../random/remap-blur_white.py norm_0917.png local_0917.png global_0917.png vis_0917.png
python3 ../../random/remap-blur_white.py norm_0918.png local_0918.png global_0918.png vis_0918.png
python3 ../../random/remap-blur_white.py norm_0919.png local_0919.png global_0919.png vis_0919.png
python3 ../../random/remap-blur_white.py norm_0920.png local_0920.png global_0920.png vis_0920.png
python3 ../../random/remap-blur_white.py norm_0921.png local_0921.png global_0921.png vis_0921.png
python3 ../../random/remap-blur_white.py norm_0922.png local_0922.png global_0922.png vis_0922.png
python3 ../../random/remap-blur_white.py norm_0923.png local_0923.png global_0923.png vis_0923.png
python3 ../../random/remap-blur_white.py norm_0924.png local_0924.png global_0924.png vis_0924.png
python3 ../../random/remap-blur_white.py norm_0925.png local_0925.png global_0925.png vis_0925.png
python3 ../../random/remap-blur_white.py norm_0926.png local_0926.png global_0926.png vis_0926.png
python3 ../../random/remap-blur_white.py norm_0927.png local_0927.png global_0927.png vis_0927.png
python3 ../../random/remap-blur_white.py norm_0928.png local_0928.png global_0928.png vis_0928.png
python3 ../../random/remap-blur_white.py norm_0929.png local_0929.png global_0929.png vis_0929.png
python3 ../../random/remap-blur_white.py norm_0930.png local_0930.png global_0930.png vis_0930.png
python3 ../../random/remap-blur_white.py norm_0931.png local_0931.png global_0931.png vis_0931.png
python3 ../../random/remap-blur_white.py norm_0932.png local_0932.png global_0932.png vis_0932.png
python3 ../../random/remap-blur_white.py norm_0933.png local_0933.png global_0933.png vis_0933.png
python3 ../../random/remap-blur_white.py norm_0934.png local_0934.png global_0934.png vis_0934.png
python3 ../../random/remap-blur_white.py norm_0935.png local_0935.png global_0935.png vis_0935.png
python3 ../../random/remap-blur_white.py norm_0936.png local_0936.png global_0936.png vis_0936.png
python3 ../../random/remap-blur_white.py norm_0937.png local_0937.png global_0937.png vis_0937.png
python3 ../../random/remap-blur_white.py norm_0938.png local_0938.png global_0938.png vis_0938.png
python3 ../../random/remap-blur_white.py norm_0939.png local_0939.png global_0939.png vis_0939.png
python3 ../../random/remap-blur_white.py norm_0940.png local_0940.png global_0940.png vis_0940.png
python3 ../../random/remap-blur_white.py norm_0941.png local_0941.png global_0941.png vis_0941.png
python3 ../../random/remap-blur_white.py norm_0942.png local_0942.png global_0942.png vis_0942.png
python3 ../../random/remap-blur_white.py norm_0943.png local_0943.png global_0943.png vis_0943.png
python3 ../../random/remap-blur_white.py norm_0944.png local_0944.png global_0944.png vis_0944.png
python3 ../../random/remap-blur_white.py norm_0945.png local_0945.png global_0945.png vis_0945.png
python3 ../../random/remap-blur_white.py norm_0946.png local_0946.png global_0946.png vis_0946.png
python3 ../../random/remap-blur_white.py norm_0947.png local_0947.png global_0947.png vis_0947.png
python3 ../../random/remap-blur_white.py norm_0948.png local_0948.png global_0948.png vis_0948.png
python3 ../../random/remap-blur_white.py norm_0949.png local_0949.png global_0949.png vis_0949.png
python3 ../../random/remap-blur_white.py norm_0950.png local_0950.png global_0950.png vis_0950.png
python3 ../../random/remap-blur_white.py norm_0951.png local_0951.png global_0951.png vis_0951.png
python3 ../../random/remap-blur_white.py norm_0952.png local_0952.png global_0952.png vis_0952.png
python3 ../../random/remap-blur_white.py norm_0953.png local_0953.png global_0953.png vis_0953.png
python3 ../../random/remap-blur_white.py norm_0954.png local_0954.png global_0954.png vis_0954.png
python3 ../../random/remap-blur_white.py norm_0955.png local_0955.png global_0955.png vis_0955.png
python3 ../../random/remap-blur_white.py norm_0956.png local_0956.png global_0956.png vis_0956.png
python3 ../../random/remap-blur_white.py norm_0957.png local_0957.png global_0957.png vis_0957.png
python3 ../../random/remap-blur_white.py norm_0958.png local_0958.png global_0958.png vis_0958.png
python3 ../../random/remap-blur_white.py norm_0959.png local_0959.png global_0959.png vis_0959.png
python3 ../../random/remap-blur_white.py norm_0960.png local_0960.png global_0960.png vis_0960.png
python3 ../../random/remap-blur_white.py norm_0961.png local_0961.png global_0961.png vis_0961.png
python3 ../../random/remap-blur_white.py norm_0962.png local_0962.png global_0962.png vis_0962.png
python3 ../../random/remap-blur_white.py norm_0963.png local_0963.png global_0963.png vis_0963.png
python3 ../../random/remap-blur_white.py norm_0964.png local_0964.png global_0964.png vis_0964.png
python3 ../../random/remap-blur_white.py norm_0965.png local_0965.png global_0965.png vis_0965.png
python3 ../../random/remap-blur_white.py norm_0966.png local_0966.png global_0966.png vis_0966.png
python3 ../../random/remap-blur_white.py norm_0967.png local_0967.png global_0967.png vis_0967.png
python3 ../../random/remap-blur_white.py norm_0968.png local_0968.png global_0968.png vis_0968.png
python3 ../../random/remap-blur_white.py norm_0969.png local_0969.png global_0969.png vis_0969.png
python3 ../../random/remap-blur_white.py norm_0970.png local_0970.png global_0970.png vis_0970.png
python3 ../../random/remap-blur_white.py norm_0971.png local_0971.png global_0971.png vis_0971.png
python3 ../../random/remap-blur_white.py norm_0972.png local_0972.png global_0972.png vis_0972.png
python3 ../../random/remap-blur_white.py norm_0973.png local_0973.png global_0973.png vis_0973.png
python3 ../../random/remap-blur_white.py norm_0974.png local_0974.png global_0974.png vis_0974.png
python3 ../../random/remap-blur_white.py norm_0975.png local_0975.png global_0975.png vis_0975.png
python3 ../../random/remap-blur_white.py norm_0976.png local_0976.png global_0976.png vis_0976.png
python3 ../../random/remap-blur_white.py norm_0977.png local_0977.png global_0977.png vis_0977.png
python3 ../../random/remap-blur_white.py norm_0978.png local_0978.png global_0978.png vis_0978.png
python3 ../../random/remap-blur_white.py norm_0979.png local_0979.png global_0979.png vis_0979.png
python3 ../../random/remap-blur_white.py norm_0980.png local_0980.png global_0980.png vis_0980.png
python3 ../../random/remap-blur_white.py norm_0981.png local_0981.png global_0981.png vis_0981.png
python3 ../../random/remap-blur_white.py norm_0982.png local_0982.png global_0982.png vis_0982.png
python3 ../../random/remap-blur_white.py norm_0983.png local_0983.png global_0983.png vis_0983.png
python3 ../../random/remap-blur_white.py norm_0984.png local_0984.png global_0984.png vis_0984.png
python3 ../../random/remap-blur_white.py norm_0985.png local_0985.png global_0985.png vis_0985.png
python3 ../../random/remap-blur_white.py norm_0986.png local_0986.png global_0986.png vis_0986.png
python3 ../../random/remap-blur_white.py norm_0987.png local_0987.png global_0987.png vis_0987.png
python3 ../../random/remap-blur_white.py norm_0988.png local_0988.png global_0988.png vis_0988.png
python3 ../../random/remap-blur_white.py norm_0989.png local_0989.png global_0989.png vis_0989.png
python3 ../../random/remap-blur_white.py norm_0990.png local_0990.png global_0990.png vis_0990.png
python3 ../../random/remap-blur_white.py norm_0991.png local_0991.png global_0991.png vis_0991.png
python3 ../../random/remap-blur_white.py norm_0992.png local_0992.png global_0992.png vis_0992.png
python3 ../../random/remap-blur_white.py norm_0993.png local_0993.png global_0993.png vis_0993.png
python3 ../../random/remap-blur_white.py norm_0994.png local_0994.png global_0994.png vis_0994.png
python3 ../../random/remap-blur_white.py norm_0995.png local_0995.png global_0995.png vis_0995.png
python3 ../../random/remap-blur_white.py norm_0996.png local_0996.png global_0996.png vis_0996.png
python3 ../../random/remap-blur_white.py norm_0997.png local_0997.png global_0997.png vis_0997.png
python3 ../../random/remap-blur_white.py norm_0998.png local_0998.png global_0998.png vis_0998.png
python3 ../../random/remap-blur_white.py norm_0999.png local_0999.png global_0999.png vis_0999.png
python3 ../../random/remap-blur_white.py norm_1000.png local_1000.png global_1000.png vis_1000.png


==> image/EM/norm/do_norm.sh <==
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0001.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0001.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0001.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0002.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0002.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0002.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0003.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0003.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0003.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0004.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0004.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0004.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0005.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0005.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0005.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0006.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0006.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0006.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0007.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0007.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0007.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0008.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0008.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0008.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0009.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0009.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0009.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0010.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0010.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0010.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0011.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0011.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0011.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0012.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0012.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0012.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0013.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0013.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0013.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0014.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0014.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0014.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0015.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0015.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0015.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0016.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0016.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0016.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0017.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0017.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0017.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0018.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0018.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0018.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0019.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0019.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0019.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0020.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0020.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0020.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0021.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0021.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0021.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0022.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0022.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0022.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0023.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0023.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0023.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0024.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0024.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0024.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0025.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0025.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0025.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0026.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0026.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0026.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0027.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0027.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0027.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0028.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0028.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0028.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0029.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0029.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0029.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0030.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0030.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0030.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0031.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0031.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0031.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0032.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0032.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0032.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0033.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0033.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0033.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0034.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0034.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0034.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0035.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0035.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0035.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0036.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0036.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0036.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0037.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0037.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0037.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0038.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0038.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0038.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0039.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0039.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0039.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0040.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0040.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0040.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0041.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0041.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0041.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0042.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0042.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0042.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0043.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0043.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0043.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0044.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0044.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0044.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0045.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0045.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0045.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0046.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0046.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0046.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0047.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0047.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0047.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0048.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0048.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0048.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0049.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0049.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0049.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0050.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0050.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0050.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0051.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0051.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0051.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0052.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0052.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0052.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0053.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0053.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0053.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0054.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0054.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0054.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0055.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0055.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0055.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0056.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0056.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0056.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0057.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0057.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0057.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0058.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0058.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0058.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0059.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0059.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0059.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0060.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0060.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0060.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0061.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0061.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0061.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0062.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0062.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0062.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0063.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0063.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0063.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0064.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0064.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0064.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0065.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0065.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0065.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0066.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0066.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0066.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0067.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0067.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0067.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0068.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0068.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0068.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0069.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0069.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0069.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0070.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0070.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0070.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0071.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0071.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0071.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0072.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0072.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0072.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0073.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0073.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0073.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0074.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0074.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0074.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0075.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0075.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0075.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0076.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0076.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0076.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0077.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0077.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0077.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0078.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0078.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0078.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0079.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0079.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0079.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0080.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0080.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0080.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0081.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0081.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0081.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0082.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0082.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0082.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0083.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0083.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0083.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0084.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0084.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0084.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0085.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0085.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0085.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0086.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0086.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0086.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0087.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0087.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0087.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0088.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0088.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0088.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0089.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0089.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0089.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0090.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0090.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0090.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0091.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0091.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0091.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0092.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0092.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0092.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0093.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0093.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0093.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0094.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0094.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0094.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0095.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0095.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0095.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0096.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0096.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0096.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0097.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0097.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0097.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0098.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0098.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0098.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0099.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0099.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0099.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0100.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0100.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0100.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0101.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0101.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0101.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0102.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0102.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0102.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0103.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0103.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0103.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0104.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0104.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0104.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0105.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0105.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0105.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0106.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0106.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0106.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0107.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0107.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0107.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0108.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0108.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0108.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0109.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0109.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0109.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0110.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0110.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0110.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0111.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0111.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0111.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0112.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0112.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0112.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0113.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0113.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0113.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0114.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0114.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0114.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0115.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0115.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0115.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0116.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0116.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0116.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0117.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0117.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0117.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0118.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0118.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0118.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0119.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0119.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0119.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0120.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0120.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0120.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0121.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0121.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0121.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0122.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0122.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0122.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0123.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0123.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0123.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0124.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0124.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0124.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0125.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0125.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0125.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0126.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0126.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0126.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0127.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0127.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0127.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0128.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0128.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0128.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0129.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0129.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0129.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0130.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0130.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0130.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0131.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0131.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0131.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0132.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0132.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0132.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0133.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0133.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0133.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0134.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0134.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0134.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0135.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0135.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0135.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0136.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0136.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0136.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0137.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0137.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0137.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0138.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0138.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0138.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0139.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0139.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0139.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0140.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0140.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0140.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0141.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0141.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0141.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0142.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0142.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0142.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0143.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0143.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0143.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0144.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0144.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0144.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0145.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0145.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0145.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0146.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0146.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0146.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0147.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0147.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0147.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0148.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0148.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0148.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0149.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0149.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0149.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0150.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0150.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0150.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0151.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0151.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0151.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0152.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0152.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0152.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0153.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0153.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0153.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0154.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0154.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0154.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0155.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0155.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0155.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0156.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0156.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0156.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0157.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0157.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0157.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0158.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0158.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0158.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0159.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0159.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0159.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0160.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0160.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0160.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0161.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0161.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0161.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0162.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0162.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0162.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0163.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0163.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0163.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0164.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0164.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0164.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0165.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0165.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0165.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0166.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0166.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0166.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0167.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0167.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0167.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0168.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0168.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0168.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0169.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0169.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0169.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0170.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0170.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0170.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0171.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0171.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0171.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0172.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0172.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0172.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0173.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0173.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0173.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0174.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0174.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0174.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0175.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0175.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0175.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0176.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0176.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0176.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0177.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0177.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0177.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0178.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0178.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0178.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0179.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0179.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0179.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0180.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0180.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0180.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0181.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0181.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0181.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0182.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0182.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0182.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0183.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0183.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0183.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0184.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0184.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0184.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0185.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0185.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0185.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0186.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0186.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0186.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0187.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0187.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0187.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0188.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0188.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0188.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0189.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0189.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0189.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0190.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0190.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0190.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0191.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0191.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0191.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0192.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0192.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0192.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0193.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0193.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0193.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0194.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0194.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0194.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0195.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0195.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0195.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0196.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0196.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0196.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0197.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0197.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0197.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0198.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0198.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0198.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0199.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0199.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0199.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0200.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0200.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0200.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0201.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0201.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0201.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0202.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0202.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0202.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0203.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0203.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0203.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0204.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0204.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0204.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0205.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0205.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0205.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0206.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0206.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0206.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0207.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0207.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0207.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0208.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0208.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0208.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0209.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0209.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0209.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0210.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0210.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0210.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0211.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0211.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0211.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0212.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0212.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0212.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0213.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0213.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0213.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0214.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0214.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0214.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0215.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0215.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0215.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0216.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0216.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0216.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0217.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0217.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0217.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0218.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0218.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0218.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0219.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0219.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0219.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0220.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0220.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0220.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0221.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0221.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0221.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0222.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0222.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0222.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0223.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0223.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0223.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0224.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0224.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0224.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0225.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0225.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0225.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0226.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0226.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0226.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0227.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0227.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0227.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0228.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0228.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0228.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0229.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0229.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0229.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0230.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0230.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0230.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0231.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0231.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0231.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0232.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0232.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0232.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0233.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0233.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0233.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0234.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0234.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0234.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0235.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0235.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0235.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0236.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0236.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0236.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0237.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0237.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0237.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0238.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0238.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0238.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0239.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0239.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0239.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0240.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0240.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0240.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0241.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0241.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0241.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0242.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0242.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0242.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0243.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0243.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0243.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0244.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0244.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0244.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0245.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0245.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0245.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0246.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0246.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0246.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0247.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0247.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0247.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0248.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0248.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0248.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0249.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0249.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0249.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0250.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0250.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0250.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0251.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0251.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0251.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0252.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0252.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0252.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0253.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0253.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0253.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0254.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0254.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0254.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0255.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0255.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0255.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0256.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0256.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0256.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0257.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0257.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0257.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0258.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0258.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0258.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0259.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0259.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0259.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0260.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0260.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0260.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0261.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0261.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0261.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0262.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0262.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0262.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0263.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0263.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0263.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0264.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0264.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0264.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0265.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0265.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0265.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0266.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0266.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0266.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0267.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0267.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0267.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0268.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0268.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0268.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0269.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0269.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0269.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0270.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0270.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0270.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0271.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0271.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0271.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0272.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0272.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0272.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0273.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0273.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0273.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0274.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0274.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0274.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0275.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0275.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0275.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0276.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0276.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0276.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0277.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0277.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0277.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0278.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0278.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0278.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0279.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0279.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0279.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0280.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0280.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0280.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0281.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0281.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0281.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0282.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0282.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0282.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0283.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0283.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0283.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0284.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0284.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0284.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0285.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0285.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0285.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0286.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0286.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0286.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0287.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0287.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0287.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0288.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0288.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0288.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0289.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0289.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0289.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0290.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0290.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0290.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0291.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0291.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0291.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0292.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0292.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0292.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0293.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0293.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0293.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0294.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0294.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0294.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0295.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0295.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0295.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0296.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0296.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0296.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0297.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0297.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0297.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0298.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0298.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0298.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0299.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0299.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0299.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0300.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0300.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0300.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0301.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0301.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0301.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0302.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0302.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0302.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0303.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0303.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0303.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0304.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0304.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0304.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0305.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0305.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0305.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0306.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0306.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0306.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0307.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0307.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0307.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0308.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0308.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0308.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0309.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0309.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0309.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0310.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0310.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0310.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0311.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0311.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0311.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0312.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0312.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0312.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0313.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0313.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0313.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0314.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0314.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0314.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0315.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0315.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0315.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0316.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0316.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0316.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0317.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0317.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0317.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0318.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0318.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0318.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0319.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0319.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0319.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0320.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0320.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0320.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0321.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0321.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0321.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0322.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0322.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0322.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0323.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0323.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0323.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0324.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0324.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0324.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0325.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0325.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0325.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0326.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0326.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0326.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0327.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0327.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0327.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0328.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0328.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0328.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0329.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0329.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0329.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0330.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0330.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0330.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0331.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0331.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0331.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0332.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0332.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0332.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0333.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0333.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0333.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0334.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0334.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0334.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0335.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0335.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0335.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0336.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0336.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0336.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0337.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0337.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0337.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0338.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0338.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0338.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0339.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0339.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0339.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0340.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0340.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0340.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0341.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0341.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0341.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0342.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0342.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0342.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0343.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0343.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0343.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0344.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0344.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0344.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0345.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0345.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0345.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0346.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0346.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0346.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0347.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0347.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0347.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0348.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0348.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0348.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0349.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0349.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0349.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0350.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0350.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0350.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0351.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0351.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0351.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0352.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0352.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0352.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0353.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0353.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0353.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0354.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0354.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0354.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0355.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0355.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0355.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0356.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0356.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0356.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0357.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0357.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0357.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0358.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0358.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0358.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0359.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0359.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0359.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0360.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0360.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0360.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0361.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0361.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0361.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0362.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0362.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0362.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0363.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0363.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0363.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0364.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0364.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0364.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0365.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0365.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0365.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0366.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0366.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0366.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0367.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0367.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0367.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0368.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0368.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0368.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0369.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0369.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0369.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0370.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0370.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0370.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0371.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0371.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0371.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0372.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0372.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0372.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0373.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0373.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0373.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0374.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0374.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0374.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0375.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0375.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0375.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0376.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0376.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0376.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0377.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0377.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0377.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0378.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0378.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0378.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0379.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0379.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0379.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0380.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0380.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0380.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0381.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0381.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0381.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0382.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0382.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0382.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0383.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0383.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0383.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0384.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0384.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0384.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0385.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0385.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0385.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0386.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0386.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0386.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0387.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0387.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0387.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0388.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0388.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0388.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0389.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0389.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0389.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0390.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0390.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0390.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0391.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0391.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0391.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0392.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0392.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0392.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0393.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0393.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0393.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0394.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0394.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0394.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0395.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0395.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0395.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0396.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0396.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0396.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0397.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0397.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0397.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0398.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0398.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0398.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0399.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0399.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0399.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0400.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0400.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0400.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0401.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0401.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0401.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0402.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0402.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0402.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0403.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0403.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0403.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0404.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0404.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0404.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0405.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0405.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0405.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0406.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0406.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0406.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0407.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0407.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0407.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0408.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0408.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0408.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0409.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0409.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0409.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0410.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0410.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0410.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0411.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0411.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0411.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0412.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0412.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0412.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0413.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0413.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0413.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0414.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0414.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0414.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0415.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0415.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0415.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0416.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0416.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0416.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0417.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0417.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0417.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0418.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0418.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0418.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0419.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0419.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0419.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0420.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0420.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0420.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0421.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0421.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0421.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0422.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0422.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0422.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0423.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0423.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0423.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0424.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0424.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0424.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0425.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0425.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0425.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0426.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0426.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0426.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0427.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0427.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0427.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0428.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0428.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0428.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0429.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0429.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0429.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0430.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0430.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0430.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0431.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0431.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0431.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0432.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0432.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0432.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0433.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0433.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0433.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0434.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0434.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0434.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0435.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0435.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0435.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0436.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0436.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0436.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0437.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0437.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0437.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0438.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0438.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0438.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0439.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0439.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0439.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0440.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0440.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0440.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0441.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0441.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0441.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0442.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0442.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0442.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0443.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0443.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0443.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0444.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0444.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0444.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0445.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0445.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0445.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0446.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0446.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0446.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0447.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0447.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0447.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0448.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0448.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0448.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0449.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0449.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0449.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0450.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0450.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0450.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0451.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0451.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0451.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0452.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0452.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0452.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0453.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0453.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0453.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0454.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0454.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0454.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0455.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0455.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0455.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0456.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0456.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0456.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0457.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0457.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0457.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0458.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0458.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0458.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0459.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0459.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0459.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0460.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0460.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0460.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0461.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0461.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0461.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0462.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0462.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0462.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0463.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0463.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0463.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0464.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0464.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0464.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0465.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0465.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0465.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0466.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0466.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0466.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0467.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0467.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0467.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0468.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0468.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0468.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0469.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0469.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0469.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0470.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0470.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0470.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0471.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0471.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0471.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0472.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0472.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0472.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0473.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0473.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0473.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0474.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0474.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0474.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0475.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0475.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0475.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0476.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0476.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0476.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0477.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0477.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0477.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0478.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0478.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0478.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0479.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0479.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0479.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0480.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0480.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0480.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0481.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0481.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0481.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0482.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0482.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0482.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0483.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0483.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0483.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0484.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0484.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0484.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0485.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0485.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0485.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0486.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0486.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0486.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0487.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0487.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0487.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0488.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0488.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0488.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0489.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0489.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0489.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0490.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0490.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0490.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0491.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0491.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0491.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0492.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0492.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0492.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0493.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0493.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0493.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0494.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0494.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0494.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0495.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0495.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0495.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0496.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0496.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0496.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0497.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0497.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0497.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0498.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0498.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0498.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0499.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0499.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0499.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0500.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0500.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0500.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0501.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0501.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0501.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0502.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0502.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0502.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0503.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0503.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0503.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0504.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0504.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0504.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0505.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0505.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0505.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0506.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0506.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0506.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0507.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0507.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0507.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0508.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0508.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0508.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0509.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0509.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0509.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0510.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0510.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0510.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0511.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0511.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0511.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0512.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0512.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0512.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0513.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0513.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0513.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0514.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0514.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0514.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0515.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0515.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0515.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0516.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0516.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0516.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0517.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0517.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0517.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0518.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0518.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0518.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0519.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0519.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0519.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0520.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0520.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0520.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0521.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0521.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0521.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0522.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0522.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0522.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0523.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0523.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0523.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0524.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0524.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0524.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0525.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0525.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0525.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0526.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0526.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0526.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0527.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0527.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0527.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0528.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0528.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0528.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0529.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0529.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0529.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0530.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0530.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0530.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0531.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0531.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0531.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0532.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0532.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0532.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0533.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0533.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0533.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0534.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0534.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0534.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0535.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0535.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0535.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0536.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0536.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0536.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0537.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0537.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0537.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0538.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0538.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0538.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0539.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0539.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0539.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0540.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0540.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0540.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0541.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0541.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0541.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0542.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0542.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0542.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0543.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0543.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0543.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0544.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0544.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0544.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0545.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0545.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0545.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0546.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0546.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0546.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0547.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0547.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0547.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0548.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0548.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0548.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0549.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0549.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0549.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0550.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0550.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0550.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0551.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0551.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0551.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0552.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0552.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0552.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0553.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0553.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0553.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0554.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0554.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0554.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0555.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0555.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0555.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0556.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0556.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0556.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0557.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0557.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0557.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0558.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0558.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0558.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0559.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0559.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0559.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0560.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0560.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0560.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0561.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0561.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0561.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0562.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0562.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0562.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0563.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0563.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0563.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0564.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0564.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0564.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0565.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0565.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0565.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0566.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0566.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0566.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0567.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0567.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0567.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0568.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0568.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0568.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0569.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0569.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0569.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0570.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0570.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0570.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0571.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0571.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0571.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0572.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0572.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0572.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0573.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0573.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0573.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0574.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0574.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0574.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0575.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0575.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0575.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0576.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0576.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0576.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0577.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0577.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0577.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0578.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0578.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0578.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0579.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0579.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0579.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0580.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0580.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0580.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0581.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0581.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0581.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0582.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0582.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0582.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0583.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0583.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0583.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0584.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0584.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0584.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0585.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0585.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0585.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0586.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0586.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0586.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0587.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0587.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0587.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0588.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0588.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0588.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0589.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0589.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0589.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0590.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0590.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0590.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0591.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0591.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0591.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0592.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0592.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0592.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0593.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0593.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0593.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0594.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0594.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0594.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0595.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0595.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0595.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0596.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0596.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0596.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0597.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0597.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0597.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0598.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0598.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0598.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0599.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0599.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0599.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0600.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0600.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0600.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0601.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0601.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0601.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0602.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0602.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0602.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0603.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0603.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0603.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0604.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0604.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0604.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0605.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0605.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0605.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0606.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0606.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0606.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0607.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0607.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0607.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0608.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0608.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0608.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0609.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0609.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0609.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0610.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0610.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0610.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0611.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0611.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0611.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0612.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0612.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0612.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0613.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0613.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0613.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0614.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0614.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0614.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0615.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0615.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0615.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0616.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0616.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0616.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0617.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0617.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0617.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0618.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0618.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0618.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0619.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0619.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0619.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0620.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0620.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0620.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0621.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0621.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0621.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0622.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0622.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0622.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0623.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0623.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0623.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0624.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0624.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0624.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0625.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0625.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0625.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0626.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0626.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0626.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0627.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0627.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0627.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0628.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0628.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0628.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0629.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0629.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0629.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0630.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0630.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0630.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0631.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0631.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0631.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0632.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0632.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0632.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0633.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0633.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0633.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0634.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0634.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0634.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0635.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0635.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0635.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0636.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0636.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0636.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0637.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0637.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0637.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0638.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0638.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0638.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0639.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0639.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0639.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0640.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0640.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0640.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0641.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0641.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0641.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0642.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0642.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0642.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0643.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0643.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0643.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0644.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0644.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0644.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0645.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0645.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0645.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0646.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0646.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0646.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0647.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0647.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0647.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0648.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0648.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0648.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0649.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0649.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0649.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0650.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0650.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0650.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0651.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0651.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0651.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0652.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0652.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0652.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0653.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0653.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0653.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0654.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0654.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0654.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0655.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0655.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0655.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0656.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0656.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0656.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0657.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0657.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0657.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0658.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0658.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0658.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0659.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0659.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0659.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0660.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0660.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0660.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0661.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0661.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0661.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0662.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0662.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0662.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0663.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0663.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0663.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0664.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0664.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0664.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0665.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0665.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0665.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0666.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0666.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0666.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0667.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0667.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0667.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0668.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0668.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0668.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0669.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0669.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0669.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0670.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0670.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0670.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0671.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0671.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0671.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0672.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0672.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0672.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0673.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0673.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0673.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0674.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0674.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0674.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0675.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0675.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0675.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0676.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0676.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0676.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0677.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0677.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0677.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0678.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0678.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0678.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0679.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0679.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0679.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0680.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0680.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0680.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0681.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0681.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0681.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0682.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0682.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0682.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0683.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0683.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0683.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0684.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0684.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0684.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0685.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0685.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0685.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0686.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0686.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0686.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0687.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0687.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0687.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0688.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0688.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0688.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0689.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0689.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0689.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0690.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0690.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0690.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0691.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0691.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0691.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0692.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0692.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0692.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0693.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0693.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0693.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0694.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0694.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0694.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0695.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0695.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0695.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0696.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0696.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0696.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0697.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0697.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0697.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0698.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0698.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0698.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0699.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0699.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0699.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0700.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0700.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0700.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0701.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0701.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0701.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0702.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0702.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0702.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0703.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0703.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0703.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0704.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0704.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0704.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0705.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0705.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0705.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0706.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0706.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0706.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0707.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0707.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0707.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0708.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0708.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0708.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0709.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0709.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0709.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0710.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0710.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0710.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0711.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0711.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0711.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0712.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0712.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0712.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0713.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0713.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0713.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0714.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0714.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0714.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0715.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0715.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0715.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0716.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0716.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0716.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0717.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0717.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0717.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0718.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0718.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0718.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0719.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0719.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0719.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0720.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0720.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0720.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0721.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0721.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0721.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0722.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0722.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0722.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0723.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0723.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0723.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0724.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0724.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0724.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0725.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0725.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0725.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0726.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0726.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0726.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0727.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0727.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0727.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0728.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0728.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0728.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0729.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0729.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0729.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0730.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0730.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0730.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0731.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0731.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0731.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0732.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0732.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0732.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0733.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0733.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0733.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0734.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0734.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0734.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0735.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0735.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0735.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0736.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0736.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0736.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0737.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0737.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0737.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0738.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0738.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0738.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0739.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0739.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0739.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0740.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0740.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0740.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0741.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0741.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0741.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0742.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0742.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0742.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0743.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0743.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0743.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0744.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0744.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0744.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0745.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0745.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0745.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0746.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0746.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0746.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0747.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0747.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0747.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0748.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0748.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0748.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0749.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0749.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0749.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0750.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0750.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0750.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0751.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0751.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0751.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0752.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0752.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0752.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0753.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0753.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0753.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0754.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0754.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0754.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0755.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0755.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0755.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0756.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0756.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0756.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0757.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0757.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0757.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0758.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0758.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0758.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0759.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0759.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0759.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0760.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0760.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0760.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0761.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0761.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0761.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0762.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0762.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0762.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0763.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0763.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0763.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0764.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0764.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0764.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0765.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0765.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0765.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0766.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0766.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0766.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0767.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0767.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0767.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0768.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0768.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0768.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0769.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0769.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0769.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0770.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0770.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0770.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0771.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0771.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0771.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0772.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0772.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0772.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0773.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0773.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0773.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0774.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0774.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0774.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0775.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0775.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0775.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0776.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0776.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0776.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0777.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0777.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0777.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0778.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0778.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0778.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0779.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0779.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0779.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0780.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0780.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0780.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0781.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0781.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0781.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0782.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0782.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0782.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0783.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0783.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0783.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0784.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0784.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0784.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0785.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0785.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0785.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0786.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0786.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0786.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0787.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0787.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0787.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0788.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0788.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0788.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0789.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0789.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0789.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0790.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0790.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0790.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0791.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0791.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0791.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0792.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0792.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0792.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0793.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0793.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0793.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0794.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0794.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0794.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0795.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0795.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0795.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0796.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0796.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0796.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0797.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0797.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0797.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0798.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0798.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0798.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0799.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0799.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0799.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0800.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0800.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0800.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0801.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0801.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0801.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0802.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0802.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0802.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0803.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0803.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0803.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0804.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0804.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0804.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0805.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0805.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0805.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0806.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0806.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0806.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0807.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0807.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0807.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0808.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0808.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0808.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0809.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0809.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0809.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0810.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0810.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0810.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0811.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0811.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0811.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0812.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0812.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0812.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0813.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0813.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0813.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0814.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0814.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0814.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0815.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0815.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0815.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0816.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0816.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0816.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0817.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0817.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0817.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0818.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0818.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0818.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0819.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0819.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0819.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0820.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0820.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0820.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0821.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0821.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0821.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0822.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0822.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0822.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0823.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0823.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0823.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0824.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0824.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0824.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0825.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0825.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0825.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0826.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0826.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0826.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0827.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0827.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0827.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0828.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0828.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0828.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0829.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0829.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0829.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0830.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0830.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0830.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0831.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0831.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0831.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0832.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0832.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0832.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0833.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0833.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0833.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0834.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0834.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0834.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0835.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0835.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0835.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0836.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0836.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0836.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0837.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0837.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0837.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0838.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0838.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0838.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0839.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0839.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0839.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0840.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0840.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0840.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0841.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0841.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0841.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0842.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0842.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0842.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0843.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0843.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0843.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0844.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0844.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0844.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0845.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0845.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0845.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0846.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0846.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0846.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0847.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0847.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0847.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0848.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0848.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0848.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0849.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0849.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0849.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0850.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0850.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0850.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0851.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0851.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0851.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0852.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0852.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0852.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0853.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0853.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0853.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0854.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0854.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0854.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0855.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0855.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0855.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0856.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0856.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0856.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0857.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0857.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0857.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0858.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0858.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0858.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0859.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0859.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0859.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0860.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0860.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0860.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0861.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0861.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0861.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0862.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0862.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0862.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0863.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0863.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0863.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0864.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0864.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0864.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0865.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0865.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0865.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0866.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0866.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0866.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0867.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0867.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0867.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0868.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0868.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0868.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0869.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0869.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0869.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0870.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0870.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0870.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0871.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0871.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0871.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0872.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0872.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0872.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0873.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0873.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0873.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0874.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0874.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0874.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0875.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0875.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0875.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0876.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0876.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0876.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0877.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0877.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0877.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0878.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0878.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0878.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0879.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0879.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0879.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0880.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0880.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0880.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0881.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0881.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0881.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0882.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0882.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0882.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0883.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0883.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0883.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0884.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0884.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0884.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0885.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0885.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0885.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0886.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0886.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0886.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0887.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0887.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0887.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0888.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0888.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0888.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0889.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0889.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0889.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0890.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0890.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0890.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0891.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0891.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0891.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0892.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0892.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0892.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0893.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0893.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0893.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0894.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0894.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0894.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0895.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0895.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0895.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0896.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0896.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0896.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0897.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0897.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0897.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0898.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0898.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0898.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0899.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0899.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0899.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0900.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0900.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0900.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0901.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0901.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0901.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0902.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0902.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0902.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0903.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0903.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0903.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0904.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0904.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0904.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0905.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0905.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0905.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0906.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0906.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0906.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0907.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0907.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0907.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0908.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0908.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0908.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0909.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0909.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0909.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0910.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0910.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0910.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0911.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0911.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0911.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0912.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0912.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0912.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0913.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0913.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0913.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0914.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0914.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0914.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0915.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0915.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0915.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0916.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0916.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0916.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0917.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0917.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0917.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0918.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0918.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0918.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0919.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0919.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0919.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0920.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0920.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0920.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0921.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0921.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0921.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0922.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0922.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0922.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0923.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0923.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0923.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0924.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0924.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0924.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0925.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0925.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0925.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0926.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0926.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0926.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0927.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0927.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0927.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0928.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0928.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0928.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0929.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0929.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0929.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0930.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0930.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0930.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0931.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0931.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0931.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0932.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0932.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0932.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0933.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0933.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0933.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0934.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0934.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0934.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0935.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0935.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0935.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0936.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0936.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0936.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0937.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0937.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0937.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0938.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0938.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0938.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0939.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0939.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0939.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0940.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0940.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0940.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0941.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0941.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0941.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0942.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0942.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0942.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0943.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0943.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0943.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0944.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0944.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0944.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0945.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0945.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0945.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0946.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0946.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0946.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0947.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0947.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0947.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0948.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0948.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0948.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0949.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0949.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0949.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0950.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0950.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0950.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0951.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0951.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0951.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0952.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0952.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0952.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0953.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0953.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0953.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0954.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0954.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0954.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0955.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0955.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0955.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0956.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0956.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0956.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0957.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0957.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0957.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0958.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0958.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0958.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0959.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0959.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0959.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0960.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0960.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0960.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0961.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0961.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0961.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0962.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0962.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0962.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0963.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0963.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0963.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0964.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0964.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0964.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0965.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0965.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0965.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0966.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0966.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0966.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0967.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0967.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0967.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0968.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0968.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0968.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0969.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0969.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0969.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0970.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0970.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0970.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0971.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0971.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0971.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0972.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0972.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0972.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0973.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0973.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0973.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0974.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0974.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0974.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0975.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0975.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0975.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0976.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0976.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0976.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0977.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0977.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0977.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0978.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0978.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0978.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0979.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0979.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0979.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0980.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0980.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0980.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0981.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0981.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0981.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0982.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0982.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0982.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0983.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0983.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0983.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0984.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0984.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0984.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0985.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0985.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0985.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0986.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0986.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0986.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0987.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0987.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0987.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0988.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0988.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0988.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0989.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0989.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0989.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0990.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0990.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0990.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0991.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0991.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0991.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0992.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0992.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0992.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0993.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0993.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0993.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0994.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0994.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0994.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0995.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0995.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0995.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0996.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0996.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0996.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0997.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0997.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0997.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0998.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0998.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0998.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0999.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_0999.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_0999.png
convert 17-837b_bi3_rs+1+150_smROI_ROI01_adg_1000.tif -depth 32 17-837b_bi3_rs+1+150_smROI_ROI01_adg_1000.tif -auto-level -auto-gamma -colorspace Gray -flatten -depth 8 -alpha remove norm_1000.png


==> image/LS/input/do_distort.sh <==
python3 ../../random/remap-blur_black.py square_input_0001.tiff local_0001.tiff global_0001.tiff vis_0001.tiff 
python3 ../../random/remap-blur_black.py square_input_0002.tiff local_0002.tiff global_0002.tiff vis_0002.tiff 
python3 ../../random/remap-blur_black.py square_input_0003.tiff local_0003.tiff global_0003.tiff vis_0003.tiff 
python3 ../../random/remap-blur_black.py square_input_0004.tiff local_0004.tiff global_0004.tiff vis_0004.tiff 
python3 ../../random/remap-blur_black.py square_input_0005.tiff local_0005.tiff global_0005.tiff vis_0005.tiff 
python3 ../../random/remap-blur_black.py square_input_0006.tiff local_0006.tiff global_0006.tiff vis_0006.tiff 
python3 ../../random/remap-blur_black.py square_input_0007.tiff local_0007.tiff global_0007.tiff vis_0007.tiff 
python3 ../../random/remap-blur_black.py square_input_0008.tiff local_0008.tiff global_0008.tiff vis_0008.tiff 
python3 ../../random/remap-blur_black.py square_input_0009.tiff local_0009.tiff global_0009.tiff vis_0009.tiff 
python3 ../../random/remap-blur_black.py square_input_0010.tiff local_0010.tiff global_0010.tiff vis_0010.tiff 
python3 ../../random/remap-blur_black.py square_input_0011.tiff local_0011.tiff global_0011.tiff vis_0011.tiff 
python3 ../../random/remap-blur_black.py square_input_0012.tiff local_0012.tiff global_0012.tiff vis_0012.tiff 
python3 ../../random/remap-blur_black.py square_input_0013.tiff local_0013.tiff global_0013.tiff vis_0013.tiff 
python3 ../../random/remap-blur_black.py square_input_0014.tiff local_0014.tiff global_0014.tiff vis_0014.tiff 
python3 ../../random/remap-blur_black.py square_input_0015.tiff local_0015.tiff global_0015.tiff vis_0015.tiff 
python3 ../../random/remap-blur_black.py square_input_0016.tiff local_0016.tiff global_0016.tiff vis_0016.tiff 
python3 ../../random/remap-blur_black.py square_input_0017.tiff local_0017.tiff global_0017.tiff vis_0017.tiff 
python3 ../../random/remap-blur_black.py square_input_0018.tiff local_0018.tiff global_0018.tiff vis_0018.tiff 
python3 ../../random/remap-blur_black.py square_input_0019.tiff local_0019.tiff global_0019.tiff vis_0019.tiff 
python3 ../../random/remap-blur_black.py square_input_0020.tiff local_0020.tiff global_0020.tiff vis_0020.tiff 
python3 ../../random/remap-blur_black.py square_input_0021.tiff local_0021.tiff global_0021.tiff vis_0021.tiff 
python3 ../../random/remap-blur_black.py square_input_0022.tiff local_0022.tiff global_0022.tiff vis_0022.tiff 
python3 ../../random/remap-blur_black.py square_input_0023.tiff local_0023.tiff global_0023.tiff vis_0023.tiff 
python3 ../../random/remap-blur_black.py square_input_0024.tiff local_0024.tiff global_0024.tiff vis_0024.tiff 
python3 ../../random/remap-blur_black.py square_input_0025.tiff local_0025.tiff global_0025.tiff vis_0025.tiff 
python3 ../../random/remap-blur_black.py square_input_0026.tiff local_0026.tiff global_0026.tiff vis_0026.tiff 
python3 ../../random/remap-blur_black.py square_input_0027.tiff local_0027.tiff global_0027.tiff vis_0027.tiff 
python3 ../../random/remap-blur_black.py square_input_0028.tiff local_0028.tiff global_0028.tiff vis_0028.tiff 
python3 ../../random/remap-blur_black.py square_input_0029.tiff local_0029.tiff global_0029.tiff vis_0029.tiff 
python3 ../../random/remap-blur_black.py square_input_0030.tiff local_0030.tiff global_0030.tiff vis_0030.tiff 
python3 ../../random/remap-blur_black.py square_input_0031.tiff local_0031.tiff global_0031.tiff vis_0031.tiff 
python3 ../../random/remap-blur_black.py square_input_0032.tiff local_0032.tiff global_0032.tiff vis_0032.tiff 
python3 ../../random/remap-blur_black.py square_input_0033.tiff local_0033.tiff global_0033.tiff vis_0033.tiff 
python3 ../../random/remap-blur_black.py square_input_0034.tiff local_0034.tiff global_0034.tiff vis_0034.tiff 
python3 ../../random/remap-blur_black.py square_input_0035.tiff local_0035.tiff global_0035.tiff vis_0035.tiff 
python3 ../../random/remap-blur_black.py square_input_0036.tiff local_0036.tiff global_0036.tiff vis_0036.tiff 
python3 ../../random/remap-blur_black.py square_input_0037.tiff local_0037.tiff global_0037.tiff vis_0037.tiff 
python3 ../../random/remap-blur_black.py square_input_0038.tiff local_0038.tiff global_0038.tiff vis_0038.tiff 
python3 ../../random/remap-blur_black.py square_input_0039.tiff local_0039.tiff global_0039.tiff vis_0039.tiff 
python3 ../../random/remap-blur_black.py square_input_0040.tiff local_0040.tiff global_0040.tiff vis_0040.tiff 
python3 ../../random/remap-blur_black.py square_input_0041.tiff local_0041.tiff global_0041.tiff vis_0041.tiff 
python3 ../../random/remap-blur_black.py square_input_0042.tiff local_0042.tiff global_0042.tiff vis_0042.tiff 
python3 ../../random/remap-blur_black.py square_input_0043.tiff local_0043.tiff global_0043.tiff vis_0043.tiff 
python3 ../../random/remap-blur_black.py square_input_0044.tiff local_0044.tiff global_0044.tiff vis_0044.tiff 
python3 ../../random/remap-blur_black.py square_input_0045.tiff local_0045.tiff global_0045.tiff vis_0045.tiff 
python3 ../../random/remap-blur_black.py square_input_0046.tiff local_0046.tiff global_0046.tiff vis_0046.tiff 
python3 ../../random/remap-blur_black.py square_input_0047.tiff local_0047.tiff global_0047.tiff vis_0047.tiff 
python3 ../../random/remap-blur_black.py square_input_0048.tiff local_0048.tiff global_0048.tiff vis_0048.tiff 
python3 ../../random/remap-blur_black.py square_input_0049.tiff local_0049.tiff global_0049.tiff vis_0049.tiff 
python3 ../../random/remap-blur_black.py square_input_0050.tiff local_0050.tiff global_0050.tiff vis_0050.tiff 
python3 ../../random/remap-blur_black.py square_input_0051.tiff local_0051.tiff global_0051.tiff vis_0051.tiff 
python3 ../../random/remap-blur_black.py square_input_0052.tiff local_0052.tiff global_0052.tiff vis_0052.tiff 
python3 ../../random/remap-blur_black.py square_input_0053.tiff local_0053.tiff global_0053.tiff vis_0053.tiff 
python3 ../../random/remap-blur_black.py square_input_0054.tiff local_0054.tiff global_0054.tiff vis_0054.tiff 
python3 ../../random/remap-blur_black.py square_input_0055.tiff local_0055.tiff global_0055.tiff vis_0055.tiff 
python3 ../../random/remap-blur_black.py square_input_0056.tiff local_0056.tiff global_0056.tiff vis_0056.tiff 
python3 ../../random/remap-blur_black.py square_input_0057.tiff local_0057.tiff global_0057.tiff vis_0057.tiff 
python3 ../../random/remap-blur_black.py square_input_0058.tiff local_0058.tiff global_0058.tiff vis_0058.tiff 
python3 ../../random/remap-blur_black.py square_input_0059.tiff local_0059.tiff global_0059.tiff vis_0059.tiff 
python3 ../../random/remap-blur_black.py square_input_0060.tiff local_0060.tiff global_0060.tiff vis_0060.tiff 
python3 ../../random/remap-blur_black.py square_input_0061.tiff local_0061.tiff global_0061.tiff vis_0061.tiff 
python3 ../../random/remap-blur_black.py square_input_0062.tiff local_0062.tiff global_0062.tiff vis_0062.tiff 
python3 ../../random/remap-blur_black.py square_input_0063.tiff local_0063.tiff global_0063.tiff vis_0063.tiff 
python3 ../../random/remap-blur_black.py square_input_0064.tiff local_0064.tiff global_0064.tiff vis_0064.tiff 
python3 ../../random/remap-blur_black.py square_input_0065.tiff local_0065.tiff global_0065.tiff vis_0065.tiff 
python3 ../../random/remap-blur_black.py square_input_0066.tiff local_0066.tiff global_0066.tiff vis_0066.tiff 
python3 ../../random/remap-blur_black.py square_input_0067.tiff local_0067.tiff global_0067.tiff vis_0067.tiff 
python3 ../../random/remap-blur_black.py square_input_0068.tiff local_0068.tiff global_0068.tiff vis_0068.tiff 
python3 ../../random/remap-blur_black.py square_input_0069.tiff local_0069.tiff global_0069.tiff vis_0069.tiff 
python3 ../../random/remap-blur_black.py square_input_0070.tiff local_0070.tiff global_0070.tiff vis_0070.tiff 
python3 ../../random/remap-blur_black.py square_input_0071.tiff local_0071.tiff global_0071.tiff vis_0071.tiff 
python3 ../../random/remap-blur_black.py square_input_0072.tiff local_0072.tiff global_0072.tiff vis_0072.tiff 
python3 ../../random/remap-blur_black.py square_input_0073.tiff local_0073.tiff global_0073.tiff vis_0073.tiff 
python3 ../../random/remap-blur_black.py square_input_0074.tiff local_0074.tiff global_0074.tiff vis_0074.tiff 
python3 ../../random/remap-blur_black.py square_input_0075.tiff local_0075.tiff global_0075.tiff vis_0075.tiff 
python3 ../../random/remap-blur_black.py square_input_0076.tiff local_0076.tiff global_0076.tiff vis_0076.tiff 
python3 ../../random/remap-blur_black.py square_input_0077.tiff local_0077.tiff global_0077.tiff vis_0077.tiff 
python3 ../../random/remap-blur_black.py square_input_0078.tiff local_0078.tiff global_0078.tiff vis_0078.tiff 
python3 ../../random/remap-blur_black.py square_input_0079.tiff local_0079.tiff global_0079.tiff vis_0079.tiff 
python3 ../../random/remap-blur_black.py square_input_0080.tiff local_0080.tiff global_0080.tiff vis_0080.tiff 
python3 ../../random/remap-blur_black.py square_input_0081.tiff local_0081.tiff global_0081.tiff vis_0081.tiff 
python3 ../../random/remap-blur_black.py square_input_0082.tiff local_0082.tiff global_0082.tiff vis_0082.tiff 
python3 ../../random/remap-blur_black.py square_input_0083.tiff local_0083.tiff global_0083.tiff vis_0083.tiff 
python3 ../../random/remap-blur_black.py square_input_0084.tiff local_0084.tiff global_0084.tiff vis_0084.tiff 
python3 ../../random/remap-blur_black.py square_input_0085.tiff local_0085.tiff global_0085.tiff vis_0085.tiff 
python3 ../../random/remap-blur_black.py square_input_0086.tiff local_0086.tiff global_0086.tiff vis_0086.tiff 
python3 ../../random/remap-blur_black.py square_input_0087.tiff local_0087.tiff global_0087.tiff vis_0087.tiff 
python3 ../../random/remap-blur_black.py square_input_0088.tiff local_0088.tiff global_0088.tiff vis_0088.tiff 
python3 ../../random/remap-blur_black.py square_input_0089.tiff local_0089.tiff global_0089.tiff vis_0089.tiff 
python3 ../../random/remap-blur_black.py square_input_0090.tiff local_0090.tiff global_0090.tiff vis_0090.tiff 
python3 ../../random/remap-blur_black.py square_input_0091.tiff local_0091.tiff global_0091.tiff vis_0091.tiff 
python3 ../../random/remap-blur_black.py square_input_0092.tiff local_0092.tiff global_0092.tiff vis_0092.tiff 
python3 ../../random/remap-blur_black.py square_input_0093.tiff local_0093.tiff global_0093.tiff vis_0093.tiff 
python3 ../../random/remap-blur_black.py square_input_0094.tiff local_0094.tiff global_0094.tiff vis_0094.tiff 
python3 ../../random/remap-blur_black.py square_input_0095.tiff local_0095.tiff global_0095.tiff vis_0095.tiff 
python3 ../../random/remap-blur_black.py square_input_0096.tiff local_0096.tiff global_0096.tiff vis_0096.tiff 
python3 ../../random/remap-blur_black.py square_input_0097.tiff local_0097.tiff global_0097.tiff vis_0097.tiff 
python3 ../../random/remap-blur_black.py square_input_0098.tiff local_0098.tiff global_0098.tiff vis_0098.tiff 
python3 ../../random/remap-blur_black.py square_input_0099.tiff local_0099.tiff global_0099.tiff vis_0099.tiff 
python3 ../../random/remap-blur_black.py square_input_0100.tiff local_0100.tiff global_0100.tiff vis_0100.tiff 
python3 ../../random/remap-blur_black.py square_input_0101.tiff local_0101.tiff global_0101.tiff vis_0101.tiff 
python3 ../../random/remap-blur_black.py square_input_0102.tiff local_0102.tiff global_0102.tiff vis_0102.tiff 
python3 ../../random/remap-blur_black.py square_input_0103.tiff local_0103.tiff global_0103.tiff vis_0103.tiff 
python3 ../../random/remap-blur_black.py square_input_0104.tiff local_0104.tiff global_0104.tiff vis_0104.tiff 
python3 ../../random/remap-blur_black.py square_input_0105.tiff local_0105.tiff global_0105.tiff vis_0105.tiff 
python3 ../../random/remap-blur_black.py square_input_0106.tiff local_0106.tiff global_0106.tiff vis_0106.tiff 
python3 ../../random/remap-blur_black.py square_input_0107.tiff local_0107.tiff global_0107.tiff vis_0107.tiff 
python3 ../../random/remap-blur_black.py square_input_0108.tiff local_0108.tiff global_0108.tiff vis_0108.tiff 
python3 ../../random/remap-blur_black.py square_input_0109.tiff local_0109.tiff global_0109.tiff vis_0109.tiff 
python3 ../../random/remap-blur_black.py square_input_0110.tiff local_0110.tiff global_0110.tiff vis_0110.tiff 
python3 ../../random/remap-blur_black.py square_input_0111.tiff local_0111.tiff global_0111.tiff vis_0111.tiff 
python3 ../../random/remap-blur_black.py square_input_0112.tiff local_0112.tiff global_0112.tiff vis_0112.tiff 
python3 ../../random/remap-blur_black.py square_input_0113.tiff local_0113.tiff global_0113.tiff vis_0113.tiff 
python3 ../../random/remap-blur_black.py square_input_0114.tiff local_0114.tiff global_0114.tiff vis_0114.tiff 
python3 ../../random/remap-blur_black.py square_input_0115.tiff local_0115.tiff global_0115.tiff vis_0115.tiff 
python3 ../../random/remap-blur_black.py square_input_0116.tiff local_0116.tiff global_0116.tiff vis_0116.tiff 
python3 ../../random/remap-blur_black.py square_input_0117.tiff local_0117.tiff global_0117.tiff vis_0117.tiff 
python3 ../../random/remap-blur_black.py square_input_0118.tiff local_0118.tiff global_0118.tiff vis_0118.tiff 
python3 ../../random/remap-blur_black.py square_input_0119.tiff local_0119.tiff global_0119.tiff vis_0119.tiff 
python3 ../../random/remap-blur_black.py square_input_0120.tiff local_0120.tiff global_0120.tiff vis_0120.tiff 
python3 ../../random/remap-blur_black.py square_input_0121.tiff local_0121.tiff global_0121.tiff vis_0121.tiff 
python3 ../../random/remap-blur_black.py square_input_0122.tiff local_0122.tiff global_0122.tiff vis_0122.tiff 
python3 ../../random/remap-blur_black.py square_input_0123.tiff local_0123.tiff global_0123.tiff vis_0123.tiff 
python3 ../../random/remap-blur_black.py square_input_0124.tiff local_0124.tiff global_0124.tiff vis_0124.tiff 
python3 ../../random/remap-blur_black.py square_input_0125.tiff local_0125.tiff global_0125.tiff vis_0125.tiff 
python3 ../../random/remap-blur_black.py square_input_0126.tiff local_0126.tiff global_0126.tiff vis_0126.tiff 
python3 ../../random/remap-blur_black.py square_input_0127.tiff local_0127.tiff global_0127.tiff vis_0127.tiff 
python3 ../../random/remap-blur_black.py square_input_0128.tiff local_0128.tiff global_0128.tiff vis_0128.tiff 
python3 ../../random/remap-blur_black.py square_input_0129.tiff local_0129.tiff global_0129.tiff vis_0129.tiff 
python3 ../../random/remap-blur_black.py square_input_0130.tiff local_0130.tiff global_0130.tiff vis_0130.tiff 
python3 ../../random/remap-blur_black.py square_input_0131.tiff local_0131.tiff global_0131.tiff vis_0131.tiff 
python3 ../../random/remap-blur_black.py square_input_0132.tiff local_0132.tiff global_0132.tiff vis_0132.tiff 
python3 ../../random/remap-blur_black.py square_input_0133.tiff local_0133.tiff global_0133.tiff vis_0133.tiff 
python3 ../../random/remap-blur_black.py square_input_0134.tiff local_0134.tiff global_0134.tiff vis_0134.tiff 
python3 ../../random/remap-blur_black.py square_input_0135.tiff local_0135.tiff global_0135.tiff vis_0135.tiff 
python3 ../../random/remap-blur_black.py square_input_0136.tiff local_0136.tiff global_0136.tiff vis_0136.tiff 
python3 ../../random/remap-blur_black.py square_input_0137.tiff local_0137.tiff global_0137.tiff vis_0137.tiff 
python3 ../../random/remap-blur_black.py square_input_0138.tiff local_0138.tiff global_0138.tiff vis_0138.tiff 
python3 ../../random/remap-blur_black.py square_input_0139.tiff local_0139.tiff global_0139.tiff vis_0139.tiff 
python3 ../../random/remap-blur_black.py square_input_0140.tiff local_0140.tiff global_0140.tiff vis_0140.tiff 
python3 ../../random/remap-blur_black.py square_input_0141.tiff local_0141.tiff global_0141.tiff vis_0141.tiff 
python3 ../../random/remap-blur_black.py square_input_0142.tiff local_0142.tiff global_0142.tiff vis_0142.tiff 
python3 ../../random/remap-blur_black.py square_input_0143.tiff local_0143.tiff global_0143.tiff vis_0143.tiff 
python3 ../../random/remap-blur_black.py square_input_0144.tiff local_0144.tiff global_0144.tiff vis_0144.tiff 
python3 ../../random/remap-blur_black.py square_input_0145.tiff local_0145.tiff global_0145.tiff vis_0145.tiff 
python3 ../../random/remap-blur_black.py square_input_0146.tiff local_0146.tiff global_0146.tiff vis_0146.tiff 
python3 ../../random/remap-blur_black.py square_input_0147.tiff local_0147.tiff global_0147.tiff vis_0147.tiff 
python3 ../../random/remap-blur_black.py square_input_0148.tiff local_0148.tiff global_0148.tiff vis_0148.tiff 
python3 ../../random/remap-blur_black.py square_input_0149.tiff local_0149.tiff global_0149.tiff vis_0149.tiff 
python3 ../../random/remap-blur_black.py square_input_0150.tiff local_0150.tiff global_0150.tiff vis_0150.tiff 
python3 ../../random/remap-blur_black.py square_input_0151.tiff local_0151.tiff global_0151.tiff vis_0151.tiff 
python3 ../../random/remap-blur_black.py square_input_0152.tiff local_0152.tiff global_0152.tiff vis_0152.tiff 
python3 ../../random/remap-blur_black.py square_input_0153.tiff local_0153.tiff global_0153.tiff vis_0153.tiff 
python3 ../../random/remap-blur_black.py square_input_0154.tiff local_0154.tiff global_0154.tiff vis_0154.tiff 
python3 ../../random/remap-blur_black.py square_input_0155.tiff local_0155.tiff global_0155.tiff vis_0155.tiff 
python3 ../../random/remap-blur_black.py square_input_0156.tiff local_0156.tiff global_0156.tiff vis_0156.tiff 
python3 ../../random/remap-blur_black.py square_input_0157.tiff local_0157.tiff global_0157.tiff vis_0157.tiff 
python3 ../../random/remap-blur_black.py square_input_0158.tiff local_0158.tiff global_0158.tiff vis_0158.tiff 
python3 ../../random/remap-blur_black.py square_input_0159.tiff local_0159.tiff global_0159.tiff vis_0159.tiff 
python3 ../../random/remap-blur_black.py square_input_0160.tiff local_0160.tiff global_0160.tiff vis_0160.tiff 
python3 ../../random/remap-blur_black.py square_input_0161.tiff local_0161.tiff global_0161.tiff vis_0161.tiff 
python3 ../../random/remap-blur_black.py square_input_0162.tiff local_0162.tiff global_0162.tiff vis_0162.tiff 
python3 ../../random/remap-blur_black.py square_input_0163.tiff local_0163.tiff global_0163.tiff vis_0163.tiff 
python3 ../../random/remap-blur_black.py square_input_0164.tiff local_0164.tiff global_0164.tiff vis_0164.tiff 
python3 ../../random/remap-blur_black.py square_input_0165.tiff local_0165.tiff global_0165.tiff vis_0165.tiff 
python3 ../../random/remap-blur_black.py square_input_0166.tiff local_0166.tiff global_0166.tiff vis_0166.tiff 
python3 ../../random/remap-blur_black.py square_input_0167.tiff local_0167.tiff global_0167.tiff vis_0167.tiff 
python3 ../../random/remap-blur_black.py square_input_0168.tiff local_0168.tiff global_0168.tiff vis_0168.tiff 
python3 ../../random/remap-blur_black.py square_input_0169.tiff local_0169.tiff global_0169.tiff vis_0169.tiff 
python3 ../../random/remap-blur_black.py square_input_0170.tiff local_0170.tiff global_0170.tiff vis_0170.tiff 
python3 ../../random/remap-blur_black.py square_input_0171.tiff local_0171.tiff global_0171.tiff vis_0171.tiff 
python3 ../../random/remap-blur_black.py square_input_0172.tiff local_0172.tiff global_0172.tiff vis_0172.tiff 
python3 ../../random/remap-blur_black.py square_input_0173.tiff local_0173.tiff global_0173.tiff vis_0173.tiff 
python3 ../../random/remap-blur_black.py square_input_0174.tiff local_0174.tiff global_0174.tiff vis_0174.tiff 
python3 ../../random/remap-blur_black.py square_input_0175.tiff local_0175.tiff global_0175.tiff vis_0175.tiff 
python3 ../../random/remap-blur_black.py square_input_0176.tiff local_0176.tiff global_0176.tiff vis_0176.tiff 
python3 ../../random/remap-blur_black.py square_input_0177.tiff local_0177.tiff global_0177.tiff vis_0177.tiff 
python3 ../../random/remap-blur_black.py square_input_0178.tiff local_0178.tiff global_0178.tiff vis_0178.tiff 
python3 ../../random/remap-blur_black.py square_input_0179.tiff local_0179.tiff global_0179.tiff vis_0179.tiff 
python3 ../../random/remap-blur_black.py square_input_0180.tiff local_0180.tiff global_0180.tiff vis_0180.tiff 
python3 ../../random/remap-blur_black.py square_input_0181.tiff local_0181.tiff global_0181.tiff vis_0181.tiff 
python3 ../../random/remap-blur_black.py square_input_0182.tiff local_0182.tiff global_0182.tiff vis_0182.tiff 
python3 ../../random/remap-blur_black.py square_input_0183.tiff local_0183.tiff global_0183.tiff vis_0183.tiff 
python3 ../../random/remap-blur_black.py square_input_0184.tiff local_0184.tiff global_0184.tiff vis_0184.tiff 
python3 ../../random/remap-blur_black.py square_input_0185.tiff local_0185.tiff global_0185.tiff vis_0185.tiff 
python3 ../../random/remap-blur_black.py square_input_0186.tiff local_0186.tiff global_0186.tiff vis_0186.tiff 
python3 ../../random/remap-blur_black.py square_input_0187.tiff local_0187.tiff global_0187.tiff vis_0187.tiff 
python3 ../../random/remap-blur_black.py square_input_0188.tiff local_0188.tiff global_0188.tiff vis_0188.tiff 
python3 ../../random/remap-blur_black.py square_input_0189.tiff local_0189.tiff global_0189.tiff vis_0189.tiff 
python3 ../../random/remap-blur_black.py square_input_0190.tiff local_0190.tiff global_0190.tiff vis_0190.tiff 
python3 ../../random/remap-blur_black.py square_input_0191.tiff local_0191.tiff global_0191.tiff vis_0191.tiff 
python3 ../../random/remap-blur_black.py square_input_0192.tiff local_0192.tiff global_0192.tiff vis_0192.tiff 
python3 ../../random/remap-blur_black.py square_input_0193.tiff local_0193.tiff global_0193.tiff vis_0193.tiff 
python3 ../../random/remap-blur_black.py square_input_0194.tiff local_0194.tiff global_0194.tiff vis_0194.tiff 
python3 ../../random/remap-blur_black.py square_input_0195.tiff local_0195.tiff global_0195.tiff vis_0195.tiff 
python3 ../../random/remap-blur_black.py square_input_0196.tiff local_0196.tiff global_0196.tiff vis_0196.tiff 
python3 ../../random/remap-blur_black.py square_input_0197.tiff local_0197.tiff global_0197.tiff vis_0197.tiff 
python3 ../../random/remap-blur_black.py square_input_0198.tiff local_0198.tiff global_0198.tiff vis_0198.tiff 
python3 ../../random/remap-blur_black.py square_input_0199.tiff local_0199.tiff global_0199.tiff vis_0199.tiff 
python3 ../../random/remap-blur_black.py square_input_0200.tiff local_0200.tiff global_0200.tiff vis_0200.tiff 
python3 ../../random/remap-blur_black.py square_input_0201.tiff local_0201.tiff global_0201.tiff vis_0201.tiff 
python3 ../../random/remap-blur_black.py square_input_0202.tiff local_0202.tiff global_0202.tiff vis_0202.tiff 
python3 ../../random/remap-blur_black.py square_input_0203.tiff local_0203.tiff global_0203.tiff vis_0203.tiff 
python3 ../../random/remap-blur_black.py square_input_0204.tiff local_0204.tiff global_0204.tiff vis_0204.tiff 
python3 ../../random/remap-blur_black.py square_input_0205.tiff local_0205.tiff global_0205.tiff vis_0205.tiff 
python3 ../../random/remap-blur_black.py square_input_0206.tiff local_0206.tiff global_0206.tiff vis_0206.tiff 
python3 ../../random/remap-blur_black.py square_input_0207.tiff local_0207.tiff global_0207.tiff vis_0207.tiff 
python3 ../../random/remap-blur_black.py square_input_0208.tiff local_0208.tiff global_0208.tiff vis_0208.tiff 
python3 ../../random/remap-blur_black.py square_input_0209.tiff local_0209.tiff global_0209.tiff vis_0209.tiff 
python3 ../../random/remap-blur_black.py square_input_0210.tiff local_0210.tiff global_0210.tiff vis_0210.tiff 
python3 ../../random/remap-blur_black.py square_input_0211.tiff local_0211.tiff global_0211.tiff vis_0211.tiff 
python3 ../../random/remap-blur_black.py square_input_0212.tiff local_0212.tiff global_0212.tiff vis_0212.tiff 
python3 ../../random/remap-blur_black.py square_input_0213.tiff local_0213.tiff global_0213.tiff vis_0213.tiff 
python3 ../../random/remap-blur_black.py square_input_0214.tiff local_0214.tiff global_0214.tiff vis_0214.tiff 
python3 ../../random/remap-blur_black.py square_input_0215.tiff local_0215.tiff global_0215.tiff vis_0215.tiff 
python3 ../../random/remap-blur_black.py square_input_0216.tiff local_0216.tiff global_0216.tiff vis_0216.tiff 
python3 ../../random/remap-blur_black.py square_input_0217.tiff local_0217.tiff global_0217.tiff vis_0217.tiff 
python3 ../../random/remap-blur_black.py square_input_0218.tiff local_0218.tiff global_0218.tiff vis_0218.tiff 
python3 ../../random/remap-blur_black.py square_input_0219.tiff local_0219.tiff global_0219.tiff vis_0219.tiff 
python3 ../../random/remap-blur_black.py square_input_0220.tiff local_0220.tiff global_0220.tiff vis_0220.tiff 
python3 ../../random/remap-blur_black.py square_input_0221.tiff local_0221.tiff global_0221.tiff vis_0221.tiff 
python3 ../../random/remap-blur_black.py square_input_0222.tiff local_0222.tiff global_0222.tiff vis_0222.tiff 
python3 ../../random/remap-blur_black.py square_input_0223.tiff local_0223.tiff global_0223.tiff vis_0223.tiff 
python3 ../../random/remap-blur_black.py square_input_0224.tiff local_0224.tiff global_0224.tiff vis_0224.tiff 
python3 ../../random/remap-blur_black.py square_input_0225.tiff local_0225.tiff global_0225.tiff vis_0225.tiff 
python3 ../../random/remap-blur_black.py square_input_0226.tiff local_0226.tiff global_0226.tiff vis_0226.tiff 
python3 ../../random/remap-blur_black.py square_input_0227.tiff local_0227.tiff global_0227.tiff vis_0227.tiff 
python3 ../../random/remap-blur_black.py square_input_0228.tiff local_0228.tiff global_0228.tiff vis_0228.tiff 
python3 ../../random/remap-blur_black.py square_input_0229.tiff local_0229.tiff global_0229.tiff vis_0229.tiff 
python3 ../../random/remap-blur_black.py square_input_0230.tiff local_0230.tiff global_0230.tiff vis_0230.tiff 
python3 ../../random/remap-blur_black.py square_input_0231.tiff local_0231.tiff global_0231.tiff vis_0231.tiff 
python3 ../../random/remap-blur_black.py square_input_0232.tiff local_0232.tiff global_0232.tiff vis_0232.tiff 
python3 ../../random/remap-blur_black.py square_input_0233.tiff local_0233.tiff global_0233.tiff vis_0233.tiff 
python3 ../../random/remap-blur_black.py square_input_0234.tiff local_0234.tiff global_0234.tiff vis_0234.tiff 
python3 ../../random/remap-blur_black.py square_input_0235.tiff local_0235.tiff global_0235.tiff vis_0235.tiff 
python3 ../../random/remap-blur_black.py square_input_0236.tiff local_0236.tiff global_0236.tiff vis_0236.tiff 
python3 ../../random/remap-blur_black.py square_input_0237.tiff local_0237.tiff global_0237.tiff vis_0237.tiff 
python3 ../../random/remap-blur_black.py square_input_0238.tiff local_0238.tiff global_0238.tiff vis_0238.tiff 
python3 ../../random/remap-blur_black.py square_input_0239.tiff local_0239.tiff global_0239.tiff vis_0239.tiff 
python3 ../../random/remap-blur_black.py square_input_0240.tiff local_0240.tiff global_0240.tiff vis_0240.tiff 
python3 ../../random/remap-blur_black.py square_input_0241.tiff local_0241.tiff global_0241.tiff vis_0241.tiff 
python3 ../../random/remap-blur_black.py square_input_0242.tiff local_0242.tiff global_0242.tiff vis_0242.tiff 
python3 ../../random/remap-blur_black.py square_input_0243.tiff local_0243.tiff global_0243.tiff vis_0243.tiff 
python3 ../../random/remap-blur_black.py square_input_0244.tiff local_0244.tiff global_0244.tiff vis_0244.tiff 
python3 ../../random/remap-blur_black.py square_input_0245.tiff local_0245.tiff global_0245.tiff vis_0245.tiff 
python3 ../../random/remap-blur_black.py square_input_0246.tiff local_0246.tiff global_0246.tiff vis_0246.tiff 
python3 ../../random/remap-blur_black.py square_input_0247.tiff local_0247.tiff global_0247.tiff vis_0247.tiff 
python3 ../../random/remap-blur_black.py square_input_0248.tiff local_0248.tiff global_0248.tiff vis_0248.tiff 
python3 ../../random/remap-blur_black.py square_input_0249.tiff local_0249.tiff global_0249.tiff vis_0249.tiff 
python3 ../../random/remap-blur_black.py square_input_0250.tiff local_0250.tiff global_0250.tiff vis_0250.tiff 
python3 ../../random/remap-blur_black.py square_input_0251.tiff local_0251.tiff global_0251.tiff vis_0251.tiff 
python3 ../../random/remap-blur_black.py square_input_0252.tiff local_0252.tiff global_0252.tiff vis_0252.tiff 
python3 ../../random/remap-blur_black.py square_input_0253.tiff local_0253.tiff global_0253.tiff vis_0253.tiff 
python3 ../../random/remap-blur_black.py square_input_0254.tiff local_0254.tiff global_0254.tiff vis_0254.tiff 
python3 ../../random/remap-blur_black.py square_input_0255.tiff local_0255.tiff global_0255.tiff vis_0255.tiff 
python3 ../../random/remap-blur_black.py square_input_0256.tiff local_0256.tiff global_0256.tiff vis_0256.tiff 
python3 ../../random/remap-blur_black.py square_input_0257.tiff local_0257.tiff global_0257.tiff vis_0257.tiff 
python3 ../../random/remap-blur_black.py square_input_0258.tiff local_0258.tiff global_0258.tiff vis_0258.tiff 
python3 ../../random/remap-blur_black.py square_input_0259.tiff local_0259.tiff global_0259.tiff vis_0259.tiff 
python3 ../../random/remap-blur_black.py square_input_0260.tiff local_0260.tiff global_0260.tiff vis_0260.tiff 
python3 ../../random/remap-blur_black.py square_input_0261.tiff local_0261.tiff global_0261.tiff vis_0261.tiff 
python3 ../../random/remap-blur_black.py square_input_0262.tiff local_0262.tiff global_0262.tiff vis_0262.tiff 
python3 ../../random/remap-blur_black.py square_input_0263.tiff local_0263.tiff global_0263.tiff vis_0263.tiff 
python3 ../../random/remap-blur_black.py square_input_0264.tiff local_0264.tiff global_0264.tiff vis_0264.tiff 
python3 ../../random/remap-blur_black.py square_input_0265.tiff local_0265.tiff global_0265.tiff vis_0265.tiff 
python3 ../../random/remap-blur_black.py square_input_0266.tiff local_0266.tiff global_0266.tiff vis_0266.tiff 
python3 ../../random/remap-blur_black.py square_input_0267.tiff local_0267.tiff global_0267.tiff vis_0267.tiff 
python3 ../../random/remap-blur_black.py square_input_0268.tiff local_0268.tiff global_0268.tiff vis_0268.tiff 
python3 ../../random/remap-blur_black.py square_input_0269.tiff local_0269.tiff global_0269.tiff vis_0269.tiff 
python3 ../../random/remap-blur_black.py square_input_0270.tiff local_0270.tiff global_0270.tiff vis_0270.tiff 
python3 ../../random/remap-blur_black.py square_input_0271.tiff local_0271.tiff global_0271.tiff vis_0271.tiff 
python3 ../../random/remap-blur_black.py square_input_0272.tiff local_0272.tiff global_0272.tiff vis_0272.tiff 
python3 ../../random/remap-blur_black.py square_input_0273.tiff local_0273.tiff global_0273.tiff vis_0273.tiff 
python3 ../../random/remap-blur_black.py square_input_0274.tiff local_0274.tiff global_0274.tiff vis_0274.tiff 
python3 ../../random/remap-blur_black.py square_input_0275.tiff local_0275.tiff global_0275.tiff vis_0275.tiff 
python3 ../../random/remap-blur_black.py square_input_0276.tiff local_0276.tiff global_0276.tiff vis_0276.tiff 
python3 ../../random/remap-blur_black.py square_input_0277.tiff local_0277.tiff global_0277.tiff vis_0277.tiff 
python3 ../../random/remap-blur_black.py square_input_0278.tiff local_0278.tiff global_0278.tiff vis_0278.tiff 
python3 ../../random/remap-blur_black.py square_input_0279.tiff local_0279.tiff global_0279.tiff vis_0279.tiff 
python3 ../../random/remap-blur_black.py square_input_0280.tiff local_0280.tiff global_0280.tiff vis_0280.tiff 
python3 ../../random/remap-blur_black.py square_input_0281.tiff local_0281.tiff global_0281.tiff vis_0281.tiff 
python3 ../../random/remap-blur_black.py square_input_0282.tiff local_0282.tiff global_0282.tiff vis_0282.tiff 
python3 ../../random/remap-blur_black.py square_input_0283.tiff local_0283.tiff global_0283.tiff vis_0283.tiff 
python3 ../../random/remap-blur_black.py square_input_0284.tiff local_0284.tiff global_0284.tiff vis_0284.tiff 
python3 ../../random/remap-blur_black.py square_input_0285.tiff local_0285.tiff global_0285.tiff vis_0285.tiff 
python3 ../../random/remap-blur_black.py square_input_0286.tiff local_0286.tiff global_0286.tiff vis_0286.tiff 
python3 ../../random/remap-blur_black.py square_input_0287.tiff local_0287.tiff global_0287.tiff vis_0287.tiff 
python3 ../../random/remap-blur_black.py square_input_0288.tiff local_0288.tiff global_0288.tiff vis_0288.tiff 
python3 ../../random/remap-blur_black.py square_input_0289.tiff local_0289.tiff global_0289.tiff vis_0289.tiff 
python3 ../../random/remap-blur_black.py square_input_0290.tiff local_0290.tiff global_0290.tiff vis_0290.tiff 
python3 ../../random/remap-blur_black.py square_input_0291.tiff local_0291.tiff global_0291.tiff vis_0291.tiff 
python3 ../../random/remap-blur_black.py square_input_0292.tiff local_0292.tiff global_0292.tiff vis_0292.tiff 
python3 ../../random/remap-blur_black.py square_input_0293.tiff local_0293.tiff global_0293.tiff vis_0293.tiff 
python3 ../../random/remap-blur_black.py square_input_0294.tiff local_0294.tiff global_0294.tiff vis_0294.tiff 
python3 ../../random/remap-blur_black.py square_input_0295.tiff local_0295.tiff global_0295.tiff vis_0295.tiff 
python3 ../../random/remap-blur_black.py square_input_0296.tiff local_0296.tiff global_0296.tiff vis_0296.tiff 
python3 ../../random/remap-blur_black.py square_input_0297.tiff local_0297.tiff global_0297.tiff vis_0297.tiff 
python3 ../../random/remap-blur_black.py square_input_0298.tiff local_0298.tiff global_0298.tiff vis_0298.tiff 
python3 ../../random/remap-blur_black.py square_input_0299.tiff local_0299.tiff global_0299.tiff vis_0299.tiff 
python3 ../../random/remap-blur_black.py square_input_0300.tiff local_0300.tiff global_0300.tiff vis_0300.tiff 


==> image/LS/norm/do_norm.sh <==
convert input_0001.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0001.tiff
convert input_0002.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0002.tiff
convert input_0003.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0003.tiff
convert input_0004.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0004.tiff
convert input_0005.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0005.tiff
convert input_0006.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0006.tiff
convert input_0007.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0007.tiff
convert input_0008.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0008.tiff
convert input_0009.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0009.tiff
convert input_0010.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0010.tiff
convert input_0011.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0011.tiff
convert input_0012.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0012.tiff
convert input_0013.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0013.tiff
convert input_0014.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0014.tiff
convert input_0015.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0015.tiff
convert input_0016.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0016.tiff
convert input_0017.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0017.tiff
convert input_0018.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0018.tiff
convert input_0019.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0019.tiff
convert input_0020.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0020.tiff
convert input_0021.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0021.tiff
convert input_0022.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0022.tiff
convert input_0023.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0023.tiff
convert input_0024.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0024.tiff
convert input_0025.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0025.tiff
convert input_0026.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0026.tiff
convert input_0027.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0027.tiff
convert input_0028.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0028.tiff
convert input_0029.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0029.tiff
convert input_0030.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0030.tiff
convert input_0031.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0031.tiff
convert input_0032.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0032.tiff
convert input_0033.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0033.tiff
convert input_0034.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0034.tiff
convert input_0035.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0035.tiff
convert input_0036.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0036.tiff
convert input_0037.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0037.tiff
convert input_0038.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0038.tiff
convert input_0039.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0039.tiff
convert input_0040.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0040.tiff
convert input_0041.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0041.tiff
convert input_0042.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0042.tiff
convert input_0043.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0043.tiff
convert input_0044.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0044.tiff
convert input_0045.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0045.tiff
convert input_0046.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0046.tiff
convert input_0047.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0047.tiff
convert input_0048.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0048.tiff
convert input_0049.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0049.tiff
convert input_0050.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0050.tiff
convert input_0051.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0051.tiff
convert input_0052.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0052.tiff
convert input_0053.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0053.tiff
convert input_0054.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0054.tiff
convert input_0055.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0055.tiff
convert input_0056.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0056.tiff
convert input_0057.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0057.tiff
convert input_0058.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0058.tiff
convert input_0059.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0059.tiff
convert input_0060.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0060.tiff
convert input_0061.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0061.tiff
convert input_0062.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0062.tiff
convert input_0063.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0063.tiff
convert input_0064.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0064.tiff
convert input_0065.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0065.tiff
convert input_0066.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0066.tiff
convert input_0067.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0067.tiff
convert input_0068.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0068.tiff
convert input_0069.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0069.tiff
convert input_0070.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0070.tiff
convert input_0071.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0071.tiff
convert input_0072.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0072.tiff
convert input_0073.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0073.tiff
convert input_0074.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0074.tiff
convert input_0075.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0075.tiff
convert input_0076.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0076.tiff
convert input_0077.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0077.tiff
convert input_0078.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0078.tiff
convert input_0079.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0079.tiff
convert input_0080.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0080.tiff
convert input_0081.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0081.tiff
convert input_0082.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0082.tiff
convert input_0083.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0083.tiff
convert input_0084.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0084.tiff
convert input_0085.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0085.tiff
convert input_0086.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0086.tiff
convert input_0087.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0087.tiff
convert input_0088.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0088.tiff
convert input_0089.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0089.tiff
convert input_0090.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0090.tiff
convert input_0091.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0091.tiff
convert input_0092.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0092.tiff
convert input_0093.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0093.tiff
convert input_0094.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0094.tiff
convert input_0095.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0095.tiff
convert input_0096.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0096.tiff
convert input_0097.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0097.tiff
convert input_0098.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0098.tiff
convert input_0099.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0099.tiff
convert input_0100.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0100.tiff
convert input_0101.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0101.tiff
convert input_0102.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0102.tiff
convert input_0103.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0103.tiff
convert input_0104.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0104.tiff
convert input_0105.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0105.tiff
convert input_0106.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0106.tiff
convert input_0107.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0107.tiff
convert input_0108.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0108.tiff
convert input_0109.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0109.tiff
convert input_0110.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0110.tiff
convert input_0111.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0111.tiff
convert input_0112.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0112.tiff
convert input_0113.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0113.tiff
convert input_0114.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0114.tiff
convert input_0115.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0115.tiff
convert input_0116.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0116.tiff
convert input_0117.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0117.tiff
convert input_0118.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0118.tiff
convert input_0119.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0119.tiff
convert input_0120.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0120.tiff
convert input_0121.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0121.tiff
convert input_0122.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0122.tiff
convert input_0123.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0123.tiff
convert input_0124.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0124.tiff
convert input_0125.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0125.tiff
convert input_0126.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0126.tiff
convert input_0127.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0127.tiff
convert input_0128.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0128.tiff
convert input_0129.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0129.tiff
convert input_0130.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0130.tiff
convert input_0131.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0131.tiff
convert input_0132.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0132.tiff
convert input_0133.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0133.tiff
convert input_0134.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0134.tiff
convert input_0135.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0135.tiff
convert input_0136.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0136.tiff
convert input_0137.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0137.tiff
convert input_0138.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0138.tiff
convert input_0139.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0139.tiff
convert input_0140.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0140.tiff
convert input_0141.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0141.tiff
convert input_0142.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0142.tiff
convert input_0143.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0143.tiff
convert input_0144.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0144.tiff
convert input_0145.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0145.tiff
convert input_0146.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0146.tiff
convert input_0147.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0147.tiff
convert input_0148.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0148.tiff
convert input_0149.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0149.tiff
convert input_0150.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0150.tiff
convert input_0151.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0151.tiff
convert input_0152.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0152.tiff
convert input_0153.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0153.tiff
convert input_0154.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0154.tiff
convert input_0155.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0155.tiff
convert input_0156.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0156.tiff
convert input_0157.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0157.tiff
convert input_0158.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0158.tiff
convert input_0159.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0159.tiff
convert input_0160.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0160.tiff
convert input_0161.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0161.tiff
convert input_0162.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0162.tiff
convert input_0163.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0163.tiff
convert input_0164.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0164.tiff
convert input_0165.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0165.tiff
convert input_0166.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0166.tiff
convert input_0167.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0167.tiff
convert input_0168.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0168.tiff
convert input_0169.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0169.tiff
convert input_0170.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0170.tiff
convert input_0171.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0171.tiff
convert input_0172.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0172.tiff
convert input_0173.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0173.tiff
convert input_0174.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0174.tiff
convert input_0175.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0175.tiff
convert input_0176.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0176.tiff
convert input_0177.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0177.tiff
convert input_0178.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0178.tiff
convert input_0179.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0179.tiff
convert input_0180.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0180.tiff
convert input_0181.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0181.tiff
convert input_0182.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0182.tiff
convert input_0183.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0183.tiff
convert input_0184.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0184.tiff
convert input_0185.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0185.tiff
convert input_0186.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0186.tiff
convert input_0187.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0187.tiff
convert input_0188.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0188.tiff
convert input_0189.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0189.tiff
convert input_0190.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0190.tiff
convert input_0191.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0191.tiff
convert input_0192.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0192.tiff
convert input_0193.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0193.tiff
convert input_0194.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0194.tiff
convert input_0195.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0195.tiff
convert input_0196.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0196.tiff
convert input_0197.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0197.tiff
convert input_0198.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0198.tiff
convert input_0199.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0199.tiff
convert input_0200.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0200.tiff
convert input_0201.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0201.tiff
convert input_0202.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0202.tiff
convert input_0203.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0203.tiff
convert input_0204.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0204.tiff
convert input_0205.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0205.tiff
convert input_0206.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0206.tiff
convert input_0207.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0207.tiff
convert input_0208.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0208.tiff
convert input_0209.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0209.tiff
convert input_0210.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0210.tiff
convert input_0211.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0211.tiff
convert input_0212.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0212.tiff
convert input_0213.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0213.tiff
convert input_0214.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0214.tiff
convert input_0215.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0215.tiff
convert input_0216.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0216.tiff
convert input_0217.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0217.tiff
convert input_0218.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0218.tiff
convert input_0219.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0219.tiff
convert input_0220.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0220.tiff
convert input_0221.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0221.tiff
convert input_0222.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0222.tiff
convert input_0223.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0223.tiff
convert input_0224.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0224.tiff
convert input_0225.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0225.tiff
convert input_0226.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0226.tiff
convert input_0227.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0227.tiff
convert input_0228.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0228.tiff
convert input_0229.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0229.tiff
convert input_0230.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0230.tiff
convert input_0231.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0231.tiff
convert input_0232.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0232.tiff
convert input_0233.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0233.tiff
convert input_0234.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0234.tiff
convert input_0235.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0235.tiff
convert input_0236.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0236.tiff
convert input_0237.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0237.tiff
convert input_0238.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0238.tiff
convert input_0239.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0239.tiff
convert input_0240.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0240.tiff
convert input_0241.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0241.tiff
convert input_0242.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0242.tiff
convert input_0243.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0243.tiff
convert input_0244.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0244.tiff
convert input_0245.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0245.tiff
convert input_0246.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0246.tiff
convert input_0247.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0247.tiff
convert input_0248.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0248.tiff
convert input_0249.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0249.tiff
convert input_0250.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0250.tiff
convert input_0251.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0251.tiff
convert input_0252.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0252.tiff
convert input_0253.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0253.tiff
convert input_0254.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0254.tiff
convert input_0255.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0255.tiff
convert input_0256.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0256.tiff
convert input_0257.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0257.tiff
convert input_0258.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0258.tiff
convert input_0259.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0259.tiff
convert input_0260.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0260.tiff
convert input_0261.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0261.tiff
convert input_0262.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0262.tiff
convert input_0263.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0263.tiff
convert input_0264.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0264.tiff
convert input_0265.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0265.tiff
convert input_0266.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0266.tiff
convert input_0267.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0267.tiff
convert input_0268.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0268.tiff
convert input_0269.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0269.tiff
convert input_0270.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0270.tiff
convert input_0271.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0271.tiff
convert input_0272.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0272.tiff
convert input_0273.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0273.tiff
convert input_0274.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0274.tiff
convert input_0275.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0275.tiff
convert input_0276.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0276.tiff
convert input_0277.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0277.tiff
convert input_0278.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0278.tiff
convert input_0279.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0279.tiff
convert input_0280.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0280.tiff
convert input_0281.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0281.tiff
convert input_0282.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0282.tiff
convert input_0283.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0283.tiff
convert input_0284.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0284.tiff
convert input_0285.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0285.tiff
convert input_0286.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0286.tiff
convert input_0287.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0287.tiff
convert input_0288.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0288.tiff
convert input_0289.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0289.tiff
convert input_0290.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0290.tiff
convert input_0291.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0291.tiff
convert input_0292.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0292.tiff
convert input_0293.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0293.tiff
convert input_0294.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0294.tiff
convert input_0295.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0295.tiff
convert input_0296.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0296.tiff
convert input_0297.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0297.tiff
convert input_0298.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0298.tiff
convert input_0299.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0299.tiff
convert input_0300.tiff -depth 32 -colorspace Gray -auto-gamma -auto-level -flatten -depth 8 -alpha remove norm_0300.tiff


==> image/examples/checker/remap-blur_10x.py <==
import cv2
import numpy as np
import random as r
import sys
import scipy
# from scipy import stats
import codecs, json

def base_map(shape):
    line = np.float32(np.array(range(shape[0])))
    surplusY = np.repeat(line, shape[1]).reshape(shape[0], shape[1])
    surplusX = surplusY.T
    return surplusX, surplusY

def convert_map(flowX, flowY):
    line = np.float32(np.array(range(flowX.shape[0])))
    surplusY = np.repeat(line, flowX.shape[1]).reshape(flowX.shape[0], flowX.shape[1])
    surplusX = surplusY.T
    mx = np.float32(flowX) + surplusX
    my = np.float32(flowY) + surplusY
    return mx, my


def displacements_scale(sigma, scale, n, img, mu=0.0):
    """
    print("generating randoms for n=%d..." % n)
    offset_loc_x = normal(mu, sigma, (n,n))
    offset_loc_y = normal(mu, sigma, (n,n))
    """
    
    shape = (int(img.shape[0] / 2**scale), int(img.shape[1] / 2**scale))
    print("creating displacements at", shape)
    distort_x = np.zeros(shape[0:2], dtype=np.float)
    distort_y = np.zeros_like(distort_x)
    """
    print(np.max(offset_loc_x))
    print(np.max(offset_loc_y))
    """
    
    for i in range(0,n):
        for j in range (0,n):
            u = int(i * float(shape[0]) / n)
            v = int(j * float(shape[1]) / n)
            # print("u=%d, v=%d, scale=%d, offsetx=%f, offsety=%f" % (u,v, scale, offset_loc_x[i, j], offset_loc_y[i, j]))        
            distort_x[u,v] = r.normalvariate(mu, sigma)
            distort_y[u,v] = r.normalvariate(mu, sigma)

            # print("i=%d, j=%d, u=%d, v=%d, dx=%f, dy=%f" % (i,j,u,v,distort_x[u,v], distort_y[u,v]));

    # print(distort_y.shape, distort_y)

    # print("resizing displacements to", img.shape[0:2])
    sx = cv2.resize(distort_x, img.shape[0:2])
    sy = cv2.resize(distort_y, img.shape[0:2])

    gauss_r = 4 * scale + 1
    rx = cv2.GaussianBlur(sx, (gauss_r, gauss_r), 0)
    ry = cv2.GaussianBlur(sy, (gauss_r, gauss_r), 0)
    # print(rx)

    return rx, ry


name = sys.argv[1]
print("reading %s..." % name)
im = cv2.imread(name, -1)

## pad the image beforehand
add_border = int(im.shape[0]/4)
ext = cv2.copyMakeBorder(im, add_border, add_border, add_border, add_border, cv2.BORDER_CONSTANT, value=255)
cv2.imwrite(sys.argv[1] + ".dump.png", ext)
# ext = im

side = max(im.shape[0], im.shape[1])
scales = np.log2(side)
sigmas = [ 10.0/float(i) for i in range(1, int(scales))]
print("sigma stack is:", sigmas)
side = None

tx, ty = displacements_scale(sigmas[0], int(scales)-1, 2, ext)
acc_x = tx*2.0 * 10
acc_y = ty*2.0 * 10
for i in range(int(scales)-2, 0, -2):
    print("range %d..." % i)
    cx, cy = displacements_scale(sigmas[i], i, 10, ext)
    acc_x += cx * 10
    acc_y += cy * 10

print("gauss again...")
gauss_r = 11
acc_x = cv2.GaussianBlur(acc_x, (gauss_r, gauss_r), 0)
acc_y = cv2.GaussianBlur(acc_y, (gauss_r, gauss_r), 0)

    
print("converting maps...")
mx, my = convert_map(acc_x, acc_y)
# print(mx.shape, mx)
# print(my.shape, my)

print("dumping maps...")
name = sys.argv[2] + "-local.png"
## # https://stackoverflow.com/questions/26646362/numpy-array-is-not-json-serializable
## json.dump((mx.tolist(), my.tolist()), codecs.open(file_path, 'w', encoding='utf-8'), separators=(',', ':'), sort_keys=True, indent=4) ### this saves the array in .json format
cx = np.array(acc_x, dtype=float)
cy = np.array(acc_y, dtype=float)
dump_img = np.zeros((ext.shape[0], ext.shape[1], 3), dtype=np.float)
dump_img[...,0] = cx
dump_img[...,1] = cy
print("writing local distortion dump %s..." % name)
cv2.imwrite(name, dump_img)
dump_img = None

print("remapping...")
newf = cv2.remap(ext, mx, my, cv2.INTER_CUBIC, cv2.BORDER_CONSTANT, borderValue=255)

name = sys.argv[2]
print("writing result file ", name, "...")
cv2.imwrite(name, newf)

if len(sys.argv) > 3:
    print("beautifying...")
    mag, ang = cv2.cartToPolar(cx, cy)
    hsv = np.zeros((ext.shape[0], ext.shape[1], 3), dtype=np.uint8)
    ### for color: fill ch.1 white
    hsv[...,1].fill(255)
    # hsv[...,0] = ang * 180 / np.pi / 2
    ## careful: normalised in each transformation on its own!
    hsv[...,0] = cv2.normalize(ang * 180 / np.pi / 2,None,0,255,cv2.NORM_MINMAX)
    hsv[...,2] = cv2.normalize(mag,None,0,255,cv2.NORM_MINMAX)
    bgr = cv2.cvtColor(hsv,cv2.COLOR_HSV2BGR)

    name = sys.argv[4]
    print("writing local distortion visualization %s..." % name)
    cv2.imwrite(name, bgr)

print("global transform...")
angle = r.uniform(-180.0, 180.0)
downscale = 4.0
xshift = r.uniform(-im.shape[0]/downscale, im.shape[0]/downscale)
yshift = r.uniform(-im.shape[1]/downscale, im.shape[1]/downscale)
xcenter = newf.shape[0]/2.0
ycenter = newf.shape[1]/2.0
print("shifting %d, %d" % (xshift, yshift))
rotmat = cv2.getRotationMatrix2D((xcenter, ycenter), angle, 1.0)
transmat = np.float32([[1,0,xshift], [0,1,yshift]])
print("rotmat\n", rotmat)
# print("transmat\n", transmat)
json.dump((rotmat.tolist(), xshift, yshift), codecs.open(sys.argv[3] + ".global.json", 'w', encoding='utf-8'), separators=(',', ':'), sort_keys=True, indent=4) ### this saves the array in .json format
# res = cv2.warpAffine(newf, transmat, im.shape[0:2])
xshift = abs(int(xshift))
yshift = abs(int(yshift))
# res = cv2.copyMakeBorder(newf, xshift, yshift, xshift, yshift, cv2.BORDER_CONSTANT, value=0)
res = cv2.warpAffine(newf, transmat, ext.shape[0:2], cv2.BORDER_CONSTANT, borderValue=255)
final = cv2.warpAffine(res, rotmat, ext.shape[0:2], cv2.BORDER_CONSTANT, borderValue=255)
name = sys.argv[3]
print("writing globally distorted file %s..." % name)
cv2.imwrite(name, final)


==> image/examples/ship/damage.sh <==
# generated damaging script...
convert  local.png  -background none  damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  1118 , 850   1092 , 1058  '  \) -flatten  temp_00.png \
  && mv  temp_00.png damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  736 , 321   705 , 723  '  \) -flatten  temp_01.png \
  && mv  temp_01.png damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  8 , 822   -23 , -26  '  \) -flatten  temp_02.png \
  && mv  temp_02.png damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  268 , 594   188 , 233  '  \) -flatten  temp_03.png \
  && mv  temp_03.png damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  429 , 1258   421 , 566  '  \) -flatten  temp_04.png \
  && mv  temp_04.png damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  -653 , 1056   -657 , -511  '  \) -flatten  temp_05.png \
  && mv  temp_05.png damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  244 , 825   148 , 330  '  \) -flatten  temp_06.png \
  && mv  temp_06.png damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  929 , 1353   997 , 877  '  \) -flatten  temp_07.png \
  && mv  temp_07.png damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  417 , 737   442 , 449  '  \) -flatten  temp_08.png \
  && mv  temp_08.png damage.png
convert  damage.png  \( -fill  white  -stroke  white  \
 -draw ' rectangle  205 , 566   18 , 196  '  \) -flatten  temp_09.png \
  && mv  temp_09.png damage.png

